Turbo Sparse: Achieving LLM SOTA Performance with Minimal Activated Parameters

Exploiting activation sparsity is a promising approach to significantly accelerating the inference process of large language models (LLMs) without compromising performance. However, activation sparsity is determined by activation functions, and commonly used ones like SwiGLU and GeGLU exhibit limited sparsity. Simply replacing these functions with ReLU fails to achieve sufficient sparsity. Moreover, inadequate training data can further increase the risk of performance degradation. To address these challenges, we propose a novel dReLU function, which is designed to improve LLM activation sparsity, along with a high-quality training data mixture ratio to facilitate effective sparsification. Additionally, we leverage sparse activation patterns within the Feed-Forward Network (FFN) experts of Mixture-of-Experts (MoE) models to further boost efficiency. By applying our neuron sparsification method to the Mistral and Mixtral models, only 2.5 billion and 4.3 billion parameters are activated per inference iteration, respectively, while achieving even more powerful model performance. Evaluation results demonstrate that this sparsity achieves a 2-5x decoding speedup. Remarkably, on mobile phones, our TurboSparse-Mixtral-47B achieves an inference speed of 11 tokens per second. Our models are available at \url{https://huggingface.co/PowerInfer}

==> figures/plot.py <==
import matplotlib as mpl
mpl.rcParams['toolbar'] = 'None'
import matplotlib.pyplot as plt

# 定义数据
models = ['Mixtral 47B', 'Mistral 7B', 'Llama3 8B', 'Qwen1.5 4B', 'Qwen1.5 14B', 'TurboSparse-Mixtral 47B', 'TurboSparse-Mistral 7B']
parameters = [13, 7, 8, 4, 14, 4.3, 2.8]
performance = [68.4, 60.9, 62.3, 57, 66.7, 72.37, 62.7]

# 创建散点图
fig, ax = plt.subplots(figsize=(5, 4))
ax.scatter(parameters[:-2], performance[:-2], color='blue', marker='*')
ax.scatter(parameters[-1], performance[-1], color='red', marker='*', s=200)
ax.scatter(parameters[-2], performance[-2], color='red', marker='*', s=200)

# 添加模型标签
for i, model in enumerate(models):
    ax.annotate(model, (parameters[i], performance[i]), textcoords="offset points", xytext=(0, 10), ha='center')

# 设置图表标题和轴标签
# ax.set_title('Average Performance', fontsize=16)
ax.set_xlabel('Number of Activated Parameters (Billions)', fontsize=12)
ax.set_ylabel('Average Performance', fontsize=12)

# 设置x轴和y轴的范围
ax.set_xlim(0, 17)
ax.set_ylim(55, 76)

# 设置x轴刻度
ax.set_xticks(range(0, 17, 2))

# 设置网格
ax.grid(True, linestyle='--', alpha=0.7)

# 显示图表
plt.tight_layout()
plt.savefig('overview.pdf', dpi=300, bbox_inches='tight')
plt.show()


==> figures/sparse.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk4AAAGGCAYAAACNCg6xAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAACEYElEQVR4nO3dd1xTV/8H8M9NQgARQTbIEhygiKC4BzgetVJtHXVv+9RWbdVaH21ti9Y+dfxsi7V2WevEVXdb66ijVat14EKLg6GiKKKC4mAk5/dHntwSkmASwjr3+369eKknl5vzyU3g673nnCswxhgIIYQQQshzySq7A4QQQggh1QUVToQQQgghJqLCiRBCCCHERFQ4EUIIIYSYiAonQgghhBATUeFECCGEEGIiKpwIIYQQQkxEhRMhhBBCiImocCKEEEIIMREVToRUEXv27EG7du1Qu3ZtCIKAl19+ubK7RDgXExMDQRAquxuigwcPQhAEzJo1q7K7wr0VK1ZAEASsWLGisrtS7VDhVM2NGTMGgiDA1dUV+fn5ld2dak37S0T7JZPJULt2bXTo0AErVqxAed6dKD09HS+99BJSU1MxevRoxMXFYdCgQeX2fKRqsvbnedasWRAEAQcPHix756xEEATExMRUdjdMdu/ePcyYMQONGzdGjRo1UKNGDQQEBKBLly6YPXs27ty5U9ldtKrqdnwqg6KyO0As9+jRI2zcuBGCIOD+/fvYtm0bBg4cWNndqvamTp2KmjVrQqVSITU1FVu2bMHhw4dx6tQpLF68uFye87fffsOzZ8/w6aefYsiQIeXyHKRqq4zP86pVq/DkyZNyfQ5ztGzZEn///Tfc3NwquysAgIyMDLRt2xY3btxAREQERo8eDWdnZ2RmZuLPP//ErFmz0K5dO3h6elZ2V83Wp08ftG7dGt7e3pXdlWqHCqdqbMOGDXj8+DHefvttxMfHY9myZVQ4WcE777wDLy8v8d/nz59Hq1atsGTJErz99tuoW7eu1Z/z1q1bAAAfHx+r75tUD5Xxefb39y/X/ZurRo0aCAkJqexuiOLi4nDjxg189NFH+OCDD/QeP3/+PJydnSu+Y1bg5OQEJyenyu5G9cRItdW6dWumUCjY7du3WZcuXZhMJmPp6eni448fP2Y1a9ZkQUFBRvfRpEkTZmdnx3Jzc8U2tVrNli1bxtq2bcscHR2Zvb09a968OVu2bJne98fFxTEA7MCBA2z58uUsMjKS2dvbs+joaMYYYzk5OWzevHmsY8eOzNvbm9nY2DBvb282fPhwdvXqVYN9unv3Lvv3v//N3N3dmb29PYuKimJbtmxhy5cvZwDY8uXL9b7n7NmzbODAgczLy4vZ2Ngwf39/NnHiRJadnW3iq8lYdHQ0A8AyMzP1HuvRowcDwDZu3Ci2paamsrFjxzI/Pz+mVCqZl5cXGzlypM4x0ALAoqOjWUZGBhs+fDjz9PRkgiCImQx9HThwQPz+8+fPs1deeYW5u7szpVLJAgMD2aRJkwzmCwgIYAEBAezBgwdswoQJzNfXl8nlcrZ8+XKWlpbGALCRI0eyixcvstjYWObk5MScnZ3ZoEGD2N27dxljjP3555+sc+fOzNHRkTk7O7OxY8eyvLw8nefJz89nX3zxBevWrRvz9fVlSqWSubu7sz59+rDExES9fhU/frt372Zt2rRh9vb2zMXFhY0YMcLosTpz5gwbMmQIq1Onjvg6d+/ene3YsUNv223btrHOnTszZ2dnZmtryxo3bsz+7//+jxUVFRncd3Hp6elMEATWqVMng48XFBQwV1dX5uvry1QqFWNM8/7+4IMPWGhoKHNwcGCOjo4sODiYjRgxwuD7oDTP+zyX9Pvvv7OXXnqJeXh4MKVSyXx9fVmfPn3YoUOHGGP/vJ9LfgUEBIj70G6jtWrVKgaAzZ492+Bznjp1igFgQ4YMEdv279/PRo8ezRo0aMAcHByYg4MDa968Ofv22291vvfAgQNG3+vaz7R2m7i4OL3ntuQz8OjRI/bWW28xb29vplQqWZMmTdiPP/5o9DUtKTQ0lAFgDx48MPl7tJ/1GzdusEGDBjFXV1dmb2/P2rZty/bu3au3/aVLl9i0adNYZGQkc3FxYba2tqx+/fps+vTp7NGjR3rba4/Z06dP2cyZM1lQUBBTKBTia2bqe7Lkz9PnHZ+lS5cyAGz+/PkGc+/bt48BYK+99prJr1V1RYVTNXXhwgUGgPXs2ZMxxtjKlSsN/sAZOXIkA8COHDmit48zZ84wAGzgwIFim1qtZoMHD2YAWP369dm4cePYm2++yUJCQhgANnXqVJ19aAunnj17Mnt7ezZo0CA2ffp09t577zHGGDt69ChTKpWse/fubPz48WzatGmsV69eTC6XMxcXF71fDI8ePWKNGjViAFjbtm3ZjBkz2LBhw5hSqWS9evUyWDht376d2drais8/bdo0FhsbK2a4f/++Sa+pKYWT9ofusWPHmJOTE1MoFOzll19m06ZNY6+88gpTKBTMw8ODpaSk6Hw/ABYWFsb8/PxY06ZN2aRJk9i4cePYqVOnWFxcnPjcI0eOZHFxcSwuLo6lpaUxxhg7dOgQq1GjBlMoFGzQoEFsxowZ4vbBwcFisaMVEBDAvLy8WGRkJKtfvz4bP348e+utt9jOnTvFwqljx47M2dmZde3alU2dOlXcX7t27dihQ4eYvb096927N5s6dSpr3rw5A8BGjx6t8zyZmZlMJpOx6Oho9tprr7Hp06ezV155hdna2jI7Ozt2/Phxne21P6j79OnDlEol69evH5s6dSpr0aKF+Nwlbdq0iSmVSmZjY8P69u3L3n33XTZ27FgWFhbGXnrpJZ1tZ8yYwQCwOnXqsDFjxrApU6awqKgoBoD179/f5PeATCZjN27c0Hts27ZtDACbPn06Y0zzWWnVqpXY9ylTprCpU6ey/v37M2dnZ4O/JI0x9fOsFR8fzwRBYDVq1GBDhw5l7777LhsxYgQLCgpikyZNYoxpXm9D76vPP/9cJ2/xwikvL485ODiwBg0aGHzeyZMnMwDs119/Fdu6d+/OgoOD2dChQ9n06dPZuHHjWEBAAAPA3n77bXG7tLQ08edFQECA2J+4uDh2+vRpxpjxwsmSz4CPjw9r06YNCwkJYRMnTmRjxoxhNWrUYIIgsN27d5d2OETt27dnANhff/1l0vaMaT7r4eHhzN/fnzVv3pxNnz6djRkzhjk4ODC5XM62bt2qs/3cuXOZi4sL69evH5syZQqbNGmS+L5q3bo1Kygo0Nlem7tnz56sTp06bOzYsWzq1KlsxYoVZr0nSxZOzzs+eXl5rFatWkbfG4MGDWIA2IkTJ0x+raorKpyqqbfffpsBYOvWrWOMaQoOBwcH5u/vL/5vmDHGfvvtNwaAvfHGG3r7mDp1KgPAfv75Z7Htu+++E39JFv/A5ufni4XLyZMnxXbtB83BwYGdO3dO7zlycnLYvXv39Nr379/PZDIZe/XVV3Xa33//fYP/a9HmKFk4ZWdns1q1arE6deroFWHr1q1jANjEiRP1nt8QY4VTUlISs7e3Z4IgsLS0NFZQUMACAwOZo6Oj3pmVQ4cOMblczl588UWddm3fR48ebfDsR/Ezd8WpVCoWHBzMALBdu3bpPDZt2jQGgI0ZM0anXftLq3v37uzJkyc6j2kLJwAsPj5ebFer1axnz54MAHN2dmbbtm0THysoKGDh4eHi2RCtZ8+esYyMDL0sSUlJrGbNmqxr16467dof1AqFgh0+fFhsLyoqYjExMQwAO3r0qNh++/Zt8QyGoTNYxYubPXv2iJmLnxlTq9Xs9ddfZwDYpk2b9PZR0vfff2/0f9X9+vVjAFhSUhJjjLFz584xAOzll1/W2/bZs2cGzxYYY+rnmTHNf3hkMhnz8fERi2sttVrNbt68Kf7b2PtKq2ThxBhjw4YNM1gsFBUVMU9PT+bl5aXzHk5NTdXbb2FhIfvXv/7F5HI5u3btms5j2jMyhhgqnMryGXjppZdYfn6+2K79OdK9e3eDz1/SF198wQAwDw8P9uGHH7IDBw7onJ03RPv5GjJkCFOr1WL72bNnxbOyxT+XGRkZOn3Umj17NgPA1qxZo9OuPWYRERF6P1vNeU8aO4Nf2vF54403GAB28OBBnfZ79+4xW1tbFhERYfD7eEOFUzVUUFDA3N3dWa1atdjTp0/Fdu0PvOL/m1KpVKxOnTrM1dVVpxBSqVTM29ububu7s8LCQrE9PDycOTg46P3CZeyfD2Xxs07aH8xTpkwxO0eTJk1YYGCgTltgYCBTKpU6v6C1unXrpvdB/+yzzxgAtmrVKoPP0axZM+bm5mZSf7Q/kKZOncri4uLY+++/z4YOHcrs7e0ZAPbWW28xxhjbsmULA8A++ugjg/vp27cvk8lkOj9gATClUqn3P2MtY7/g/vjjDwaAvfDCC3rf8+jRI+bi4sLs7Ox0fvBqf2mcPXtW73u0hVNwcLDOD3XG/rlMY+hS1UcffcQAsP379xvsf0m9evViSqVS5z2n/UE9YsQIve21j33xxRdi2/z58xkA9uGHHz73+Xr37s0A6P2SZkxTvAuCwPr16/fc/eTk5DA7OzvWpEkTnfYHDx7o/WLQfh4GDx783P2WxpzPM2P//PL64YcfnrtvSwqn3bt3MwDszTff1GnfuXMnA8AmT55sUq7NmzczAGzFihU67eYWTmX5DBgq6gICApiLi4tJGdRqNZs2bRpTKpViQSQIAmvUqBGbPn06u3Xrlt73AGByudzgZdaxY8eaXMTfu3ePAWCjRo3Sadces+3bt+t9jznvSUsKp7NnzzIAbNiwYTrt8fHxDABbsmTJc5+XBzQ4vBravn077t69i7Fjx8LOzk5sHzFiBNasWYNly5ahW7duAACZTIahQ4diwYIF2LlzJ1566SUAwL59+5CZmYk333wTCoXmbfDkyROcP38ePj4+mD9/vt7zFhYWAgCSk5P1HmvZsqXR/h48eBDx8fH466+/kJ2djaKiIvExpVIp/v3hw4dIT09Ho0aNDM5SadeuHfbs2aPTduzYMQDAX3/9hZSUFL3vefbsGbKzs5GdnW3yTJ1PP/0UgGZabq1atRAVFYWxY8dixIgROs956dIlg+vN3L59G2q1GpcvX0ZUVJTYXrduXbNnC50+fRoADE4PrlmzJqKiorBnzx5cunQJTZo0ER+zs7PT+XdJ4eHheuv3aGfXRERE6G2vfUw7iF3rzJkzWLBgAQ4fPozbt2+L7xGt7OxsvVk7zZs319u/r68vACAnJ0dsO378OACI7+XSHDt2DA4ODvjhhx8MPm5vb2/wfVuSk5MTevfujY0bN+Ls2bNo2rQpAODHH39Efn4+hg8fLm4bGhqK8PBwrFu3DhkZGXj55ZcRExODiIgIyGSmr/RizucZMO91sUSXLl3g7e2N9evX47PPPhN/PqxZswYAdF4DQDMbcOHChdi2bRtSUlLw+PFjncdLvmfMZelnwNnZ2eBEDl9fXxw9etSk5xYEAQsWLMB//vMf7Ny5E8eOHcPJkydx6tQpXLx4Ed9++y127dqFVq1a6Xyfv78/AgIC9PbXoUMHLFu2DKdPn0a/fv0AAIwxLF++HCtWrEBSUhJyc3OhVqvF7zH2+hn6mWut96Qx4eHhaN26NTZt2oTFixeLA+OXLVuGGjVqYOjQoWV+juqACqdqaNmyZQAg/iLX6tKlC+rUqYPt27fj/v37cHFxAaD5QbdgwQKsWbNGLJxWr14tPqb14MEDMMZw8+ZNzJ492+jzl/zBCMDodNwff/wRAwcORM2aNdG9e3cEBgaiRo0a4sJr165dE7d9+PAhAMDDw8Pgvgw9x/379wEAS5YsMdpfbZ9NLVoyMzN1ZtUZe86EhITnPmdxlkxZ1r4mxr5XW5Rot9Py8PAodWHDWrVq6bVpf0GW9ljxwujPP/9E586dAWh+idevXx81a9aEIAjYtm0bzp49a3AtotL2r1KpxLbc3FwAQJ06dYzm0Lp//z6KiorMft8aMnz4cGzcuBFr1qwRC6fVq1dDLpfrLBWhUCiwf/9+zJo1C5s3b8bUqVMBAO7u7pg4cSJmzpwJuVz+3Ocz9/Ocm5sLQRDKbRq5Nuenn36K3bt3IzY2Fnl5edi2bRsaNWqEZs2aidsWFBQgJiYGiYmJiIyMxPDhw+Hq6gqFQoH09HSsXLmyzOtRWfoZMDZjTKFQ6BQmpnBzc8OIESPEY3T79m1MnDgRmzdvxmuvvYazZ8/qbG+sr9p27XsbAN566y18+eWX8PPzQ+/eveHt7Q1bW1sAwOzZs42+foaew1rvydKMGzcOo0ePxpo1azBx4kT89ddfOH/+PEaOHCmZWXpUOFUzN27cEM+6REdHG91uzZo1eOuttwAAYWFhiIiIwM8//4zc3FzY2Nhg69ataNiwIVq0aCF+j/YXWvPmzXHy5Emz+mXsl/SsWbNgZ2eHU6dOoX79+jqPrV+/Xuff2ufPysoyuC9DC81pv+f8+fMICwszq8+W0j7nTz/9hBdffNHk77NkhWbtcxlbZO/27ds625Xlucz13//+F/n5+Th06BDat2+v89ixY8f0fpmYS/u/2Zs3byIwMLDUbWvVqgVBEJCdnV2m5wSAHj16wN3dHevWrcP8+fNx/fp1HD58GN26ddMrqF1dXbF48WJ88cUXSE5Oxv79+7F48WLExcXBxsYG7777bqnPZcnn2dnZGYwxZGZmmlRUWmL48OH49NNPsWbNGsTGxmLz5s148uSJ3tmm7du3IzExEWPHjsX333+v89j69euxcuXKMvfF0s9AefLy8sLq1avx888/49y5c7h37x5cXV3Fx431VduuLTCysrKwZMkShIeH4+jRo6hRo4a47e3bt0v9j4Cxz3hZ35PPM3DgQEyZMgXff/89Jk6cKB73f//732Xab3VCK4dXMytWrIBarUb79u0xduxYva+RI0cC+Od/sVrDhw/Hs2fPsGnTJmzduhV5eXkYNmyYzjaOjo4IDQ3F33//rXPJpCxSUlIQGhqqVzRlZmYiNTVVp61WrVoIDAzE1atXDRZPf/75p16b9hS5qaferaEinzMyMhIADK78/PjxY5w8eRL29vZo2LBhufelpJSUFLi4uOgVTU+ePEFiYmKZ96+9FFHy8qwhrVq1wr1793DlypUyP69CocCgQYNw8+ZNHDhwAAkJCWCM6X1eihMEAaGhoZgwYQL27t0LANixY8dzn8uSz7M5r4v27ELxM3mmaNq0KZo0aYLt27fj0aNHWLNmDQRB0LsUo708rj2TXdyhQ4cM7lsmk5nVn6r6GbC1tYWNjY3Bx65fv65zNl1L+5poM6WmpoIxhq5du+oUTcW3tZSl78nnHR97e3uMGDECZ8+exYEDB7BhwwaEhoaiXbt2ZepvtVKpI6yIWdRqNatbty4TBEFvuntxbdq00ZsWmpmZyeRyOYuOjmbdu3cXZ4iV9PXXX4vTt0uu28OYZgZN8e973uDTBg0asFq1aukM9n769Cl76aWXxMGWxc2cOZMBYK+//rpOe/E1RooPZszKymKOjo7M3d1dnO1U3OPHj3VmapWmtOUIinv27Bnz9/dndnZ27Pfff9d7vKCgQFxLRwulDLhkzLRZdSWnt2un3xuaUVR8rZ7iiq/jVFJpa+gYGkjarVs3JgiCzuteVFQkDl4GoPNeKW0dLkPPfefOHVazZk3m4OAgTlcvrviMvl9//ZUBYO3btze4rk9mZia7ePGiXrsxx48fF1+nhg0bMgcHB73PQ1pamsHP0IkTJxgAFhMTU+pzWPp5PnfuHJPL5czHx0dvAHLJWXVffvml0decMcODw7UWLFjAALCPP/6YyWQyg3nWrl3LALD//Oc/Ou0HDx5kNjY2Bt9Pbm5uepNCtJ43q84an4HSMpe0cOFC9vfffxt8bNGiRQwACwkJ0WnXvvdNmVV369YtBmiWHSg+e/LGjRti5pI/N0rrvznvSWOfx9KOj5Z2+QwfHx8GgH322Welbs8bulRXjezfvx9paWmIjo5GUFCQ0e1Gjx6No0ePYtmyZeLgZC8vL3Tt2hV79uyBTCZD+/btDV7+GDduHI4dO4aVK1fiyJEj6Nq1K3x8fHDnzh0kJyfjr7/+wtq1a5976UTrzTffxJtvvonIyEj0798fRUVF2Lt3LxhjaNq0qd7lnOnTp2Pz5s345ptvkJSUhA4dOiAjIwMbN25Er1698NNPP+kMctReUnnllVfQtGlT9OjRAyEhIcjPz0d6ejp+//13tG3bFrt27TKpv6awtbXFpk2b8MILLyA6OhqdO3dGkyZNIAgCrl27hkOHDsHV1dWkwcjPI5PJsGLFCnTv3h09e/bEK6+8goCAABw9ehQHDx5EcHAw5s2bZ4VU5nvzzTexZ88etG/fHgMGDICdnR0OHjyImzdvIiYmpsz3R/Pw8MCqVaswaNAgtGzZEr1790bDhg2RnZ2Nv/76C4GBgdi2bRsAzeW1Dz74AHPmzEG9evXQo0cPBAQE4N69e7h69SoOHTqEjz/+GKGhoSY9d4sWLdCwYUOsXbsWhYWFGD58OBwcHHS2OXPmDPr27YuWLVuiUaNG8PLyws2bN7Ft2zbIZDJMmTKl1Oew9PPcpEkTxMfH46233kLjxo3x8ssvIyAgALdv38Yff/yB2NhYxMfHAwA6deoEQRDw3nvv4cKFC3BycoKzszMmTpz43NdgyJAhmDFjBmbPng21Wq13mQ4AevXqhcDAQCxYsABJSUkICwvDpUuX8PPPP6NPnz7YtGmT3vd07twZGzduxMsvv4zIyEjI5XL07t0b4eHhBvtRmZ+B1atX45133kGTJk3QqlUreHh4ICcnB8eOHUNiYiLs7e3x9ddf631feHg4Dh8+jBYtWqBr1664e/cuNmzYgKKiInz33Xewt7cHoBmf1a9fP2zevBlRUVHo0qUL7ty5g59//hldunQxOOGlNGV9TwKmHZ9GjRqhQ4cOOHToEGxtbfXG53Gvsis3YjrtwpTG/veolZuby+zt7ZmTk5POsgJr1qwR/zdUclXfkjZs2MC6du3KateuzWxsbFidOnVYTEwM+/TTT3Wm1D/vjJNarWbffPMNa9y4MbOzs2NeXl5s7NixLCsry+j/nLKystjYsWOZm5sbs7OzY82bN2dbtmxhCxcuZAD0FpBjjLHk5GQ2duxYFhAQwJRKJatduzZr0qQJe+utt/QWYjTG1DNOWhkZGWzSpEmsfv36zNbWltWqVYuFhoayV199le3bt09nW1h4xknr3LlzrH///szNzY3Z2NiwgIAANmnSJIPLG1TUGSfGNAtUNmvWjNWoUYO5ubmxAQMGsJSUFHHh1bKccdI6ffo0GzBgAPP09BRXnn/hhRd01h/T2rt3L+vVqxdzd3dnNjY2zMvLi7Vp04bNmTOHXb9+3eBrYszHH38sfl4MLZh448YNNmPGDNa6dWtx9W5/f3/Wt29fk85ylvXzfODAAfbiiy8yFxcXceXwfv366S12u2LFCtakSRNma2vLgNJXDi+pa9euDIDe3QWKS01NZf369WPu7u6sRo0arEWLFmz9+vVGj2lmZiYbMGAAc3NzYzKZTOc1KO19YK3PgDlnnBITE9ns2bNZdHS0eIcAe3t7FhISwt544w12+fJlve/RftZv3LjBBg4cKC6X0KZNG7Znzx697R89esSmTp3KAgMDxVXD58yZwwoKCsw+42TOe9LY57G041Ocds2zQYMGlf4ickhgrBxv+U6IFQ0bNgwJCQm4ePGiyWcOCCGkIgmCgOjo6DKfca3qJk6ciCVLlmDfvn3i7FqpoMHhpMrJzMzUa/v999+xfv16NGzYkIomQgipRHfv3sXKlSvRsGFDdOrUqbK7U+FojBOpcnr27Al7e3tERETAwcEBFy9exK5duyCXy7F48eLK7h4hhEjSL7/8gsTERGzatAl5eXmYNWtWhSx9UtVQ4USqnJEjRyIhIQHr16/Ho0eP4OzsjF69euHdd9/VW6GXEEJIxfjxxx+xcuVK+Pj44JNPPsGgQYMqu0uVokqNcZo1a5begl8NGzYUZyd99913WLt2LRITE/Ho0SM8ePBAXCSPEEIIIaS8VbkxTo0bN0ZmZqb4dfjwYfGxJ0+eoEePHnjvvfcqsYeEEEIIkaoqd6lOoVAYvU/Y5MmTARheQZYQQgghpLxVucLpypUr8PHxgZ2dHdq0aYO5c+fC39/f4v3l5+fr3CRRrVbj/v37cHV1leSgNkIIIYToYozh0aNH8PHx0Vlk2ZAqVTi1atUKK1asQMOGDZGZmYnZs2ejQ4cOSEpKgqOjo0X7nDt3bqk3SiSEEEIIATQ33vb19S11myo1OLyknJwcBAQE4LPPPsPYsWPF9oMHD6JTp04mDQ4vecYpNzcX/v7+SEtLE++mLZPJIJPJoFaroVarxW217SqVCsVfJmPtcrkcgiCgqKhIpw/GbrRprF2hUIAxptMuCALkcrleH0trZ4yJf/KQqeRxYoxBrVZDoVBALpdzkclQ37WPyWQyyOVyLjIZOk5FRUVQqVSQyWTivqt7JkPt2vdu8TPe1TmToeOkfVz7vDxkMtR37c8gGxsbCILARaaS7UVFReLPH0EQuMhk6Dhpa4OcnBw4OTmhNFXqjFNJzs7OaNCgAa5evWrxPmxtbWFra6vXXqtWLbi4uJSle1VaUVERTp48iaioKCgUVfowW0wKGQHKyRMpZAQoJ0+kkLE4U4bwVLlZdcXl5eUhJSUF3t7eld0VQgghhJCqdcbpnXfeQa9evRAQEIBbt24hLi4OcrkcgwcPBgDcvn0bt2/fFs9AnT9/Ho6OjvD39+f67BEhhBBCqoYqVThlZGRg8ODBuHfvHtzd3dG+fXscO3YM7u7uAIBvvvlGZ6B3x44dAQDLly/HqFGjKqPLhBBCCJGQKj04vDw8fPgQTk5OJg0Aq860g/e0g+d4JIWMAOXkiRQyApSTJ1LICPxTG+Tm5ooTx4yp0mOcSNkUFBRUdhfKnRQyApSTJ1LICFBOnkghozkkWziVnI7IG5VKhXPnznGdUwoZAcrJEylkBCgnT6SQ0VySLZwIIYQQQsxFhRMhhBBCiImocOKYdpVUnkkhI0A5eSKFjADl5IkUMppDsrPqTBk5TwghhBD+0aw6E/BeLzLGkJOTw3VOKWQEKCdPpJARoJw8kUJGc0m2cOJ9hoBKpUJycjLXOaWQEaCcPJFCRoBy8kQKGc0l2cKJEEIIIcRcVDgRQgghhJhIsoUTz0vHA5p89vb2XOeUQkaAcvJEChkByskTKWQ0F82qI4QQQoik0aw6E6jV6sruQrlSq9XIysriOqcUMgKUkydSyAhQTp5IIaO5qHDilFqtRmpqKtc5pZARoJw8kUJGgHLyRAoZzSXZwokQQgghxFxUOBFCCCGEmEiyhRPvMwQEQYCTkxPXOaWQEaCcPJFCRoBy8kQKGc1Fs+oIIYQQImk0q84EvA90U6vVyMjI4DqnFDIClJMnUsgIUE6eSCGjuahw4pQU3uxSyAhQTp5IISNAOXkihYzmkmzhRAghhBBiLiqcCCGEEEJMJNnCSSbjO7pMJoO7uzvXOaWQEaCcPJFCRoBy8kQKGc1Fs+oIIYQQokelAg4dAjIzAW9voEMHQC6v7F6VD5pVZwLeB7qp1WqkpKRwnVMKGQHKyRMpZAQoJw+2bAECA4FOnYAhQzR/BgZq2qWOCidOqdVq3L17l+ucUsgIUE6eSCEjQDmruy1bgP79gYwM3fabNzXtUi+eJFs4EUIIIUSXSgVMmgQYGsSjbZs8WbOdVCkquwOEEEIIqRz5+cDdu0BWFnDnDvD77/pnmopjDLhxQzP2KSamwrpZpUi2cOJ9hoBMJoOvry/XOaWQEaCcPJFCRkAaOVUq4I8/ZLh4sT6ePJEhOrpqDJxWq4GcHE0RlJVl+Kv4Y7m5lj1PZqZVu12t0Kw6QgghxAxbtmguZxU/M+PrCyxaBPTta/3ne/rUtCIoK0tz9qioyLz9KxSAuzvg6an5+8mTz/+eAwf4OuNkTm0g2TNOKs4v0KpUKly+fBkNGjSAvCr8N6gcSCEjQDl5IoWMAN85tQOnS55y0A6c3rTp+cWTSgXcv//8Ikj79eiR+f10dgY8PPS/PD3125ydAe3JQZVKM3vu5k3D45wEQVMkduhgfp94IdnCifcTbYwx5Obmcp1TChkByskTKWQE+M35vIHTggCMH68pQu7dM14I3b2ruaRmDqWy9OKn+Je7O2Bra1lGuVxz5qx/f02e4lkFQfNnfHzVuCxZWSRbOBFCCCGmYgzYvv35A6fv3AH69DFtn66uxoufksVRrVr/FC7lrW9fzZkzQ5cj4+PL53JkdUKFEyGEEFLMw4dAUpLu1/nzQHa2ad8fFASEhpZ+dsjNDbCxKd8cZdG3L/DSS8DBgyocOZKKdu2CEBMjl/SZJi3JFk48z/YANPmCgoK4zimFjADl5IkUMgLVJ+ezZ0Bysm5xlJQEXL9etv0uW8bHwGm5HOjUSUCTJk5wcxNQxQ9nhaFZdYQQQrimUgEpKbrFUVIScOWK8YUc69QBmjQBwsI0X02aAPXrA40aPX/gdFqatMcAVUc0q84EUphVl5SUhLCwMO5mtWhJISNAOXkihYxA5eVkTFPUlCyQLl7UnF0ypHbtfwok7Z+NG2vaDZHawGmpvGfNIdnCifcTbYwxPH36lOucUsgIUE6eSCEjUDE579/XLY60fze2oKO9vaYgKl4ghYUB3t7mDbqW2sBpqbxnzWFx4ZSXl4fk5GRkZ2dDEAS4ubmhQYMGcHR0tGb/CCGEVCMqFfD77wKOHHHF48cCYmLKdgbm8WPNGaOSBZKxlavlcqBhQ/3LbIGB1jsTRAOnpc2swiktLQ0rV67E9u3bkZSUpHdHaJlMhsaNG+Pll1/GiBEjEBQUZFZnZs2ahdmzZ+u0NWzYEMnJyQCAZ8+eYerUqVi/fj3y8/PRvXt3fPXVV/D09DTreQghhFjfPytqywHUB2D6itqFhcDly/qX2VJTDY8nAoC6df8pjrQFUoMGlq9hZA65HIiOZnBwuIeoqLpUNEmISYPDL168iA8//BBbt26Fs7MzYmJi0Lx5cwQFBaF27dpgjOHBgwdIS0vDqVOn8Pvvv+PBgwfo06cP5syZg9DQUJM6M2vWLGzatAm//fab2KZQKODm5gYAeOONN/DLL79gxYoVcHJywsSJEyGTyXDkyBGTA2sHgOXk5MDJycnk76tutAvQOTk5QaioxT8qmBQyApSTJzxnNLaitjamdkVttRq4dk23OEpK0sxuKyw0vG9PT93iKCxMM0i7si9w8Hw8taSQETBvcLhJhZONjQ1iY2Px+uuvo2vXrlAoSj9RVVRUhN9++w3ffPMNdu7ciYKCApM6PmvWLGzbtg1nzpzReyw3Nxfu7u5Yu3Yt+vfvDwBITk5GaGgojh49itatW5v0HDSrjhBCrEt7m47SFod0cNAUOxcvai6/GeLoqD8GKSxMsxI2IeXJ6rPqzp07Z/JZI0BzlqhHjx7o0aOHeJnNVFeuXIGPjw/s7OzQpk0bzJ07F/7+/jh16hQKCwvRtWtXcduQkBD4+/uXWjjl5+cjPz9f/PfDhw/F9qL/3QlRJpNBJpNBrVbrXH7UtqtUKp2Bccba5XI5BEEQ91u8HdCfyWesXaFQgDGm0y4IAuRyuV4fjbWr1WqcPXsWTZs21VlLpTpnKnmcVCoVzpw5g8jISCiVSi4yGep7UVERzpw5g4iICNjY2HCRydBxys/PF3PK5XIuMpVsZ4zhzJkzCA8P15mhVF0zqdXA7dtybN0qlFo0AZpi6cQJzd+VSoaQECAsjCEsjKFxYyAiQg5fXwa1uvKPk6nvPe3PoGbNmkGhUFTZ42ROppLtBQUFOp9LHjIZO06mMqlwMqdoKikkJMTkbVu1aoUVK1agYcOGyMzMxOzZs9GhQwckJSXh9u3bUCqVcHZ21vkeT09P3L592+g+586dqzduCgDOnj2LmjVrAgDc3d0RHByMtLQ03L17V9zG19cXvr6+uHz5MnKLTdUICgqCh4cHkpKS8PTpU52szs7OOH36tM6BCQ8Ph1KpxMkSt5yOiopCQUEBzp07J7bJ5XK0aNECubm5OkWnvb09mjZtiuzsbKSmportTk5OCA0Nxa1bt5BR7CeXq6srVCoVrl27hnv37nGRqeRxYowhJycHmZmZCAgI4CKToeOUk5ODnJwcJCYmIjg4mItMho7TxYsXcf/+fSQmJkIQBC4ylTxO9evXh0qlwtmzZ3V+YVTVTDk5uXj4UIFbt2yhUvnj/n0nnDjxADduaNpu37ZFYaHpl28GDMjEBx+4w9+/ABcv6mby92+BnJyqcZxMfe9pfwap1Wo8ffq0Sr/3LP08nT17Vvz5o1AouMhk7DiZyioLYKrVahw7dgw3b96El5cX2rRp89zLeabIyclBQEAAPvvsM9jb22P06NE6Z48AoGXLlujUqRPmz59vcB+Gzjj5+fkhKysLtf+3UEdVrX7LesYpMTERzZo14/qMU2JiIpo3b879GSftseT9jJM2J89nnE6dOoXIyMgqc8YpL0+N1FQ10tMFpKYC167JkJ4uIC2NIS0NePiw9MJIoWDw8BBw61apmwEAfvtNhc6dZeWeqSLPOCUmJiIqKorrM07FP5c8ZDJ0nHJzc+Hs7FwxC2AmJyejV69eyMjIQO3atXH37l3UqVMH27ZtQ0RERJn27ezsjAYNGuDq1av417/+hYKCAuTk5Oicdbpz5w68vLyM7sPW1ha2BqZYaN8AxWkPjqFtDTHWbqxoNKddEASD7cb6WLK9+GVIQ/upjpkMtQuCIP6dl0zFyeVyMMbEH0DPy1pdMhmi/SFY8rNZ3TMVp/1cGvr5Y6zvxtpNzVRUBKSnA6mpMqSlyZCWplnZOjVV8+edOzIAhu6l8U/B5O2tmcGm/QoK+ufvdeoIEATNGKfnragdEyMXB4tX5eOkZcrxEARB/OIlU8n9lPxcVvdMxo6Tqcp8xqlz584ICwvDggULYGdnh+zsbAwcOBCPHj3C8ePHy7Jr5OXlwd/fH7NmzcLIkSPh7u6OdevWoV+/fgCAS5cuISQkxKLB4VKYVff06VPY29tzOxNCChkBysmT8sjIGJCVBbEgKl4UpaVp7rv2vBslODnpF0Tar8BAzeKRz6OdVaftk1bJWXU8ofcsP8rlliuvv/46PvnkE7i4uOi0X758GQsXLoSdnR0AwM3NDX379sXMmTPN7vg777yDXr16ISAgALdu3UJcXBzkcjkGDx4MJycnjB07Fm+//TZcXFxQq1YtvPnmm2jTpo3JRZPUKJXKyu5CuZNCRoBy8sSSjI8eGS6KtF9PnjzvOfULouKFkrHbi5hDaitqa9F7VnpMLpxu3bqFevXqIS4uDhMnThRPmcXExGDq1Kn46KOP4O3tjeTkZHz22WeIseDW0BkZGRg8eDDu3bsHd3d3tG/fHseOHYP7/+aifv7555DJZOjXr5/OApiWkMK96k6ePClee+eRFDIClJMnxjIWFGjODJUsirT/Lja/wyDtpTBjl9O8vQEDV0SsTmorakv5PStlJr8KO3bswO7du/H222/jm2++weeff44ePXrgq6++wvjx49G1a1cUFhZCoVDgpZdesqigWb9+famP29nZYcmSJViyZInZ+yaEkMqiVmtuEXLlCnDggBt27RKQnv5PgXTzpmab0ri6Gi6K6tYF/P0rZrVsU8hpRW3CObPKx+7du+PcuXNYvHgxhgwZgjZt2iA+Ph5r1qzBqlWrkJ2dDVdXV6MDuAghhFcPHhi/nJaeDmgm9yoA1DP4/fb2houioCDNOCNar5eQqsHs825yuRyTJ0/G0KFDMXPmTDRt2hRvvPEGZs2aBQ8Pj/LoIyGEVLpnz7Sz0/THGKWmAs9bBkYuB/z9GVxcHiI83BHBwTKdIsnD45+B1ISQqsvsWXUFBQV4+vSpOCPtzJkzmDRpEpKTk/Hxxx/j1VdfrdIj76U0q06lUolTSXkkhYwA5awoKpVmULOhoigtTXOp7Xk8PY1fTvPzA+RyOpY8kUJOKWQEymlWXWZmJsaMGYO9e/eCMYZ69eph6dKl6NixI37//Xds2LAB//nPf/DVV19h0aJF6NixY5mDkLIpKCiAvSnziKsxKWQE+M+pUgF//AFcu6ZCQIAcHTvC6mNjGAOys41fTrt+3fhNZrUcHUu/nFajxvP7wPux1KKc/JBCRnOYXDiNGzcO6enp2LdvH2rXro3//ve/6NevH65du4YaNWpg4MCB6N27N+bNm4cXXngBsbGx2LhxY3n2vUykMKvu3LlzXM+EkEJGgP+cW7Zop7ALADQjnH19gUWLzJ/C/vix8Sn7aWlAXl7p329joymAjM1Oc3Ep2+U03o+lFuXkhxQymsvkV+GPP/7A/PnzER0dDQCYP38+goKCcPHiRURFRQHQ3K9m9uzZGDt2LKZNm1Y+PSaEcEO7aGLJAQM3b2raSy6aWFioOTNk7HJasdteGSQIgI+P8ctpPj7WP9NFCOGLyYWTt7c3jh07hnHjxgEAjh07BkEQDN7uxN/fHxs2bLBeLwkh3FGpNGeaDI2y1LaNGQPs2AFcu6YpjG7ceP60/dq1ja+CHRAA/G+tXkIIsYjJhdPcuXMxaNAgHD58GM7OzkhMTMRbb70FX1/f8uwfKQMpLAshhYwAfzlVKmDdOt0Vpg3JzQVWrtRts7MrfRXsqj7ng7djaQzl5IcUMprDrFl1aWlp2LNnD54+fYoWLVqgXbt25dm3cmHOyHlCSNkwprnslpSk+Tp/XvPnxYua6f2meOUVzWrU2gLJy4um7RNCrMuc2qDMN/mtbqS0HEFubi6cnJy4nUIqhYxA9cl5/75ucaT9yskxvL1SqbnVyPMcOABYcAenKqm6HMuyopz8kEJGwLzCyaS7F924ccPizpTle8uTFGbVJScnc51TChmBqpfz8WPgxAlg+XJg6lSge3fNoGpXVyA6Gpg4EfjmG+DwYU3RJJcDjRoBAwYAH30EbN2qufXIo0ea2XPGfhYLgmbtow4dKjReuapqx7K8UE5+SCGjuUwa41SvXj0MHToUr7/+Olq2bGnSjv/8809888032LhxI56Zek6eEFJlFBYCly/rX2ZLTTU8oBvQTOUPCwOaNNH8GRYGNGxo/D5qixZpZs8Jgu4+tcVUfDzNciOEVC0mFU6HDh3C+++/j9atWyMgIACdO3dGs2bNULduXdSuXRuMMTx48ABpaWk4efIk9u/fj5s3b6JTp074448/yjsDIaQM1GrNrLWSl9mSk40vCOnhoVschYUBjRtrFog0R9++miUHNOs4/dPu66spmsxdx4kQQsqbSYVTy5YtsWfPHpw5cwbLly/H9u3bsXz5cgAQr3lqh0r5+fnh5ZdfxpgxYxAREVE+vbYCnq/VApp89vb2XOeUQkbAejkZA7Ky9McgXbhgfGFIR0fd4qhJE02BZM3bUvbtqxn8ffCgCidOZKBFC1/ExMi5PNNE71m+SCGnFDKay+LB4bdu3UJycjLu3bsHAHB1dUVISAh8fHys2kFro1l1RApyczUFUcnLbNnZhrdXKoHQUP3LbP7+NIONEMK/crlXXUk+Pj5Vvkgqjfp5q+hVc2q1GtnZ2XBzc4NMZtIcgGpHChmB0nM+e6a5pFbyMtv164b3JQhAvXr6l9nq1wcq+24KUjieUsgIUE6eSCGjuSR74xkpFE6pqalwcXHh9s0uhYyAJueVK6nIznbB33/LdC6zXbmiWUzSkDp1dAukJk2AkJDn34i2skjheEohI0A5eSKFjOaSbOFESFXEmGaQdPFLbOfPy3HxYksUFBj+oVW79j8FkvbPxo017YQQQqyLCidCKsm9e/pjkJKSNOOTdAkABNjbMzRuLOiNQ/L2pnFIhBBSUSRbOPE+Q0AQBO5Xeq0uGR8/1txipHhxdP48cPu24e3lcs3aR9riqFEjFRwc0tCpU10olRxONfuf6nI8y0IKGQHKyRMpZDSXZG+5QrPqiLUVFgKXLumfRUpLM75gZN26umOQwsKABg2MLxhJCCHE+ipkVl1xubm5qFmzZrW6g7IUBoffunULPj4+3A7oq6yMajWQnq5/ie3SJeMLRnp66hdIjRqZtmCkFI4lII2cUsgIUE6eSCGjuSwunE6ePIn3338ff/zxBwoKCrBnzx507twZ2dnZGDt2LKZMmYKYKnxnTikUThkZGfDy8uL2zV7eGRkD7twxvGDk48eGv0e7YGTJ6f7u7pb3QwrHEpBGTilkBCgnT6SQ0VwWFU5//vknOnfujDp16mDYsGH4/vvvxcfc3NyQm5uLb7/9tkoXTqR6U6mA338XcOSIKx4/FhATU7Z7muXm6hZH2mLpf+u76lEqNWeMSq6q7edHA7UJIYRnFhVO7733HkJDQ3Hs2DE8evRIp3ACgE6dOmHlypVW6SAhJW3Zor23mRxAfQCae5stWvT8e5s9fWp4wcgbNwxvL5NpFowseZmtXr3KXzCSEEJIxbPoR/+JEycwd+5c2NraIs/ATa7q1KmD28amDFURvJ9ylMlkcHd35y7nli1A//76g61v3tS0b9qkKZ6KioCUFP3LbFeuaMYoGeLrq3+ZLTQUsLcv/1yl4fVYliSFnFLICFBOnkgho7ksKpxsbGxKHSN08+ZN1KxZ0+JOVQTe3wQymQzBwcGV3Q2rUqk0Z5oMzVDTtg0fDnz0keasUn6+4f24uOiPQQoLA5ydy63rZcLjsTRECjmlkBGgnDyRQkZzWVQ4tW7dGps2bcLkyZP1Hnv8+DGWL1+O6OjosvatXElhcHhaWhrq1q3LTZH488+aVbVL8+QJcPas5u81amhW0C55mc3Lq3qNQ+LxWBoihZxSyAhQTp5IIaO5LCqcZs+ejejoaMTGxmLw4MEAgLNnzyI1NRULFy7E3bt38cEHH1i1o9YmhcLp7t27CAgIqHZv9rw8/QUjk5KMLxhZ0ttvA+PHa9ZIqmbRDarOx9IcUsgphYwA5eSJFDKay6LCqVWrVti5cyfeeOMNjBgxAgAwdepUAEBwcDB27tyJ8PBw6/WScKmgALh8WX9F7bS0su23Vy+AziwTQggpDxbPC+rcuTMuXbqEM2fO4MqVK1Cr1QgODkbz5s1paXaiQ63WFEMlp/pfuqQZxG2Ip6fuOKQmTTS3IQkL0wwENzTOSRA0A7w7dCjfPIQQQqSrzBOqIyIiEBERYYWuVCzeTznKZDL4+vpWaE7GNJfTSk71v3BBM/bIkFq19McgNW5sfMHIRYs0s+cEQbd40tbq8fFlW8+pKqqMY1kZpJBTChkByskTKWQ0l0X3qlu3bh12796NFStWGHx89OjReOGFFzBgwICy9s/q6F511pGToymISo5DMrZgpK2tZmp/yen+liwY+c86Tv+0+flpiqbnreNECCGElFTu96r7/PPPERkZafRxe3t7fP7551WycNJSqVSV3YVypVKpcPnyZTRo0KBM9xB8+hT4+2/9VbWNzW7TLhhZ8jJbcLD1Fozs2xd46SXg4EEVTp++jchIL8TEyLk706RlrWNZ1UkhpxQyApSTJ1LIaC6LfpVdunQJY8aMMfp406ZNsW7dOos7VREsONFWrTDGkJuba3LOoiLg6lX9cUhXrxpfMNLPT/8yW0hIxSwYKZcD0dEMDg43EBXlyW3RBJh/LKsrKeSUQkaAcvJEChnNZVHhxBhDTk6O0ccfPHiAQmO3iSeVijHN7UVKjkP6++/nLxhZ/CxS48ZVd8FIQgghpLxYVDhFRkZi3bp1ePvtt6FUKnUey8/Px9q1a0u9lEcqRk6OAgcPCnqX2h4+NLy9dsHIkpfZPD2r14KRhBBCSHmxqHCaMWMGXnzxRXTq1AkzZsxA48aNAQBJSUmYO3cuLly4gB07dli1o9bG0wyBvDzNQG3dy2xy3LkTZXB7hUJzSa3kZbbAwOq1YKRMJkNQUBBXx9IQyskPKWQEKCdPpJDRXBbNqgOAFStWYNKkSTo3+WWMwdHREZ9//nmpY6AqU3WeVVdQoFn7qOQ4pNIWjAwK0p/J1qABUOJEISGEECJZ5tQGFhdO2ifau3cvUlJSAGhWDe/WrRscHR0t3aVo3rx5ePfddzFp0iTEx8cDAFJSUvDOO+/g8OHDyM/PR48ePbB48WJ4enqa1WcnJyfcv38ftWvXLnM/y0PxBSOLj0MqbcFILy/dAik0VAXgIlq2bMTtTAiVSoWkpCSEhYVxmxGgnDyRQkaAcvJEChmBCliOQKtWrVro169fWXZh0IkTJ/Dtt9/q3Lbl8ePH6NatG5o2bYr9+/cDAD744AP06tULx44dM/s0YlWYIaBdMLLkWkjPWzCy5Bikxo0BNzfd7YqKGE6efFwlcpYXxhiePn3KdUaAcvJEChkByskTKWQ0V5kKp0ePHuHatWt48OCBwRe1Y8eOZu8zLy8PQ4cOxdKlS/Hxxx+L7UeOHEF6ejpOnz4tVoMrV65E7dq1sX//fnTt2tXyIBUgJ0d/LaSkJOD+fcPb29oCjRrpX2bz9aWB2oQQQkhlsahwunfvHiZOnIjNmzeLC0kyxsR71Gn/bskikxMmTEBsbCy6du2qUzjl5+dDEATY2tqKbXZ2dpDJZDh8+LDRwik/Px/5xebZP/zflDKVSoWi/133kslkkMlkUKvVUBdbtEjbrlKpdApDY+1yuRzPngk4f74IFy4ISEoScOECcOGCgIwMw9WOTMZQvz7QuDFDWBhD48ZA06ZyBAUxCMI/r58gCJDL5VCr1VCp1Abbi/dd+3e1Wi3mtDSTIAg6+9C2a19HU9oVCgUYYzrtxvpurL3kcdL2VbsND5kM9V3bf5VKxU2m0o6T9rl5yqSl/bupfa8OmQwdJ+02jDGTj19Vz2So78Vzlux7dc1kqL14Bl4yFafNZCqLCqd///vf+Omnn/DWW2+hQ4cOVhsrtH79eiQmJuLEiRN6j7Vu3RoODg6YPn06PvnkEzDGMGPGDKhUKmRmZhrd59y5czF79my99lWr0tC6dQrkcsDd3R3BwcFIS0vD3bt3xW18fX3h6+uLy5cvIzc3V2wPCgqCi4sHfv75Ci5ckCE1tQZSU+1x44Yz0tLkUKsNv6yenvkIDn6CoKCnCAp6gl69AhEUVIDLl8+J28jlcjRs2AI5OblITk4W2+3t7dG0aVNkZ2cjNTVVbHdyckJoaChu3bqFjGLLebu7uyMkJAQ3btwwOZOHhweSkpLw9OlTsT0kJATOzs44ffq0zpstPDwcSqUSJ0+e1MkYFRWFgoICnDunm6lFixbIzS17ppLHqaioCHfu3IGfnx83mQD941RUVITTp09zlankcUpOThZz8pKp5HFq2LAhQkJCcO7cOW4yGTtOdevWBQCuMhk6Ttpf2k+fPuUmE6B7nLSfS54yGTpOprJocHjNmjUxfvx4LFiwwNxvNerGjRuIiorC3r17xbFNMTExiIiIEAeH79mzB2+88QbS0tIgk8kwePBgXLx4ES1btsTXX39tcL+Gzjj5+fkByIWvryM++0yNfv0Eo9WvIMiQnq7C+fPaKf8CLlwQ8PffAgoKDGdxdf3n7FFYGEN4uAyNGwM1a/Lxv8nS+k6ZKBNlokyUiTJVt0y5ublwdnYuv1l1Hh4emDVrFsaPH2/utxq1bds29OnTR2fUvkqlgiBoipr8/HzxsezsbCgUCjg7O8PLywtTp07FtGnTTHoe7ch5IBeCoHlxNm3S3P/s7l39MUhJScCjR4b35eCA/xVHuuOQqsKCkdr/IURGRkJhrZvEVTFSyAhQTp5IISNAOXkihYxABcyqGzZsGLZu3WrVwqlLly44f/68Ttvo0aMREhKC6dOn6xRUbv+bQrZ//35kZWWhd+/eFj2ntmQcMgRwcgKysgxvp10wsuRstoCAqr1gJO83MgakkRGgnDyRQkaAcvJEChnNYVHh1L9/f/z+++/o0aMHXnvtNfj5+Rlc36FZs2Ym79PR0RFhYWE6bQ4ODnB1dRXbly9fjtDQULi7u+Po0aOYNGkSpkyZgoYNG1oSQ5SfrymaBOGfBSOLF0j169OCkYQQQgixsHBq3769+Pe9e/fqPV6WWXWluXTpEt59913cv38fgYGBmDlzJqZMmWKVfc+ZA0yZorn8RgghhBBiiEVjnFauXGnSdiNHjjS7Q+Wt+Bgn4J/rmAcOADExldUr69MuWmZvby8uE8EbKWQEKCdPpJARoJw8kUJGoALGOFXFgshSgqBZVLJDh8ruifUpJXB9UQoZAcrJEylkBCgnT6SQ0RxVeGhz+dMWz/HxAG+34FGpVDh58iTXg/qkkBGgnDyRQkaAcvJEChnNZfHcwmfPnmHz5s1ITExEbm6uzloMgGb9hmXLlpW5g+XJ11dTNPXtW9k9IYQQQkh1YFHhdO3aNXTq1Anp6eniglEuLi7IycmBSqWCm5sbatasae2+WtX27SrExvJ3pokQQggh5ceiS3XTpk1Dbm4ujh07hsuXL4Mxhg0bNiAvLw/z58+Hvb09du/ebe2+WlX79oyKJkIIIYSYxaJZdW5ubnjjjTcwZ84c3L9/H25ubti7dy+6dOkCABgzZgzu3LmDX375xeodLivtyPmcnJz/za7jk3ZJfO2S9DySQkaAcvJEChkByskTKWQEzJtVZ9EZpydPniAwMBAAUKtWLQiCoHODvDZt2uDw4cOW7JpYUYGxm+lxRAoZAcrJEylkBCgnT6SQ0RwWFU7+/v7inY4VCgXq1KmDY8eOiY9fvHgRdnZ21ulhOeF9hoBKpdK7AztvpJARoJw8kUJGgHLyRAoZzWXR4PDOnTtj+/btiIuLAwCMGjUKc+fOxYMHD6BWq7F69WqMGDHCqh0lhBBCCKlsFhVOM2bMwIkTJ5Cfnw9bW1u89957uHXrFjZt2gS5XI4hQ4bgs88+s3ZfCSGEEEIqlUWFk7+/P/z9/cV/29nZ4fvvv8f3339vtY6RsjN042XeSCEjQDl5IoWMAOXkiRQymsOiWXXVmTkj5wkhhBDCv3K/Vx0APH78GJs3b0ZqaioePHiAkvWXIAhYtGiRpbsvd7zXi4wx5ObmwsnJidsppFLICFBOnkghI0A5eSKFjOayqHDat28fXnnlFeTk5BjdpqoXTrzPEFCpVEhOTkZUVBQUCovr4ypNChkByskTKWQEKCdPpJDRXBYtRzBhwgQ4ODhg9+7dyMnJgVqt1vvivTAhhBBCiPRYVD5ev34d8+fPx7/+9S9r94cQQgghpMqy6IxTeHi4zkrh1RHv12oFQYC9vT3XOaWQEaCcPJFCRoBy8kQKGc1l0ay633//HYMHD8aOHTsQFRVVHv0qNzSrjhBCCCHFlfusuujoaMTHx6NNmzYIDQ2Fn5+f3joPgiBg+/btluy+QqjV6sruQrlSq9XIzs6Gm5sbZDKLTixWeVLICFBOnkghI0A5eSKFjOayqHDavHkzhg0bBpVKhYyMDDx69Ehvm6p+Wk8KhVNqaipcXFy4fbNLISNAOXkihYwA5eSJFDKay+JbrjRs2BCbN29GgwYNrN0nQgghhJAqyaLy8datW3jjjTeoaCKEEEKIpFhUOLVo0QLXr1+3dl8qVFW/lFhWgiBwv9KrFDIClJMnUsgIUE6eSCGjuSyaVXf+/Hn06tULCxYswIABA8qjX+WGZtURQgghpDhzagOLzjgNHToURUVFGDx4MJycnNC4cWOEh4frfDVt2tSizlcUKQwOz8jI4DqnFDIClJMnUsgIUE6eSCGjuSwaHO7i4gJXV1fUr1/f2v2pMLy/CbRvdi8vL25nQkghI0A5eSKFjADl5IkUMprLosLp4MGDVu4GIYQQQkjVZ3b5+OTJE7i6umLhwoXl0R9CCCGEkCrL7MKpRo0aUCgUqFGjRnn0p8LwfspRJpPB3d2d65xSyAhQTp5IISNAOXkihYzmsmhW3fjx45GcnIx9+/ZVuymKNKuOEEIIIcWV+6y6QYMGISsrC506dUJCQgKOHDmCxMREva+qTAqDw1NSUrjOKYWMAOXkiRQyApSTJ1LIaC6LBofHxMSIfz906JDe44wxCIIAlUplccfKG+9vArVajbt37yIgIIDbU6xSyAhQTp5IISNAOXkihYzmsqhwWr58ubX7QQghhBBS5VlUOI0cOdLa/SCEEEIIqfIsKpyKy8vLw40bNwAAfn5+qFmzZpk7VRF4P+Uok8ng6+vLdU4pZAQoJ0+kkBGgnDyRQkZzWTSrDgBOnDiB//znPzh8+LA4Xkgmk6FDhw5YsGABoqKirNpRa6FZdYQQQggprtxn1f3111/o2LEjEhMT8eqrr+Lzzz/H559/jldffRWJiYno2LEjjh8/blHnK0pVHrhuDSqVCn///TfXOaWQEaCcPJFCRoBy8kQKGc1l0aW6mTNnok6dOjh8+DC8vLx0Hps1axbatWuHmTNnYu/evVbpZHmw8ERbtcEYQ25uLtc5pZARoJw8kUJGgHLyRAoZzWXxGadx48bpFU0A4Onpiddeew3Hjh0rc+cIIYQQQqoSiwonmUyGoqIio4+rVKoyDySbN28eBEHA5MmTxbbbt29j+PDh8PLygoODA5o1a4bNmzeX6XkIIYQQQkxlUXXTtm1bLFmyBNeuXdN77Pr16/jqq6/Qrl07izt14sQJfPvttwgPD9dpHzFiBC5duoQdO3bg/Pnz6Nu3LwYMGIDTp0+b/Ry8zxCQyWQICgriOqcUMgKUkydSyAhQTp5IIaO5LJpVd/r0aXTs2BFFRUXo06cPGjRoAAC4dOkStm/fDoVCgUOHDqFp06ZmdygvLw/NmjXDV199hY8//hgRERGIj48HANSsWRNff/01hg8fLm7v6uqK+fPn49VXXzVp/zSrjhBCCCHFmVMbWDQ4PDIyEseOHcP777+PHTt24MmTJwCAGjVqoEePHvj444/RqFEjS3aNCRMmIDY2Fl27dsXHH3+s81jbtm2xYcMGxMbGwtnZGRs3bsSzZ890bgFTUn5+PvLz88V/P3z4EABQUFAgXm6UyWSQyWRQq9U6t2LRtqtUKp2Bccba5XI5BEHQu4wpl8sB6M/kM9auUCjAGNNpFwQBcrlcr4/G2hljuHjxIho1aqRzI+bqnKnkcVKr1bhw4QLCwsJgY2PDRSZDfVepVLhw4QIaN24MhULBRSZDx6mgoEDMKZPJuMhUsh0ALly4gNDQUJ3/wVfnTIaOk1qtxsWLFxEWFoaSqmsmQ33X/gxq0qQJ5HI5F5lKthcWFup8LnnIZOw4mcqkwmnHjh2IioqCj4+P2Na4cWNs3bpVvI8NALi7u5fpdN769euRmJiIEydOGHx848aNGDhwIFxdXaFQKFCjRg1s3boV9erVM7rPuXPnYvbs2XrtZ86cERfrdHd3R3BwMNLS0sQsAODr6wtfX19cvnwZubm5YntQUBA8PDyQlJSEp0+fiu0hISFwdnbG6dOndQ5MeHg4lEolTp48qdOHqKgoFBQU4Ny5c2KbXC5HixYtkJubi+TkZLHd3t4eTZs2RXZ2NlJTU8V2JycnhIaG4tatW8jIyBDbXV1d8fTpU6Snp+PevXtcZCp5nBhjyMnJgYuLCwICArjIZOg45eTkICcnB8+ePUNwcDAXmQwdpwsXLuD27dt49uwZBEHgIlPJ41S/fn08ffoUZ86c0fmFUZ0zGTpOjDGo1WqoVCq9oRTVNROgf5y0P4MaNWrETaaSx+ns2bPizx+FQsFFJmPHyVQmXaqTy+VYvXo1hgwZIoaIj49H7969TX6i57lx4waioqKwd+9ecWxTTEyMzqW6N998E8ePH8cnn3wCNzc3bNu2DZ9//jkOHTqEJk2aGNyvoTNOfn5+yMrKQu3atQFU3eq3LBW9Wq1GYmIimjVrplPMVudMJY+TSqVCYmIimjdvDqVSyUUmQ30vKioSj6WNjQ0XmQwdp/z8fDGnXC7nIlPJdsYYTp06hcjISLG/1T2ToeOk/WxGRUXpnPGuzpkM9b14ToVCwUWmku0FBQU6n0seMhk6Trm5uXB2drbepTpHR0fk5OSI/05PT0deXp4p32qyU6dOISsrC82aNRPbVCoV/vjjD3z55Ze4dOkSvvzySyQlJaFx48YAgKZNm+LQoUNYsmQJvvnmG4P7tbW1ha2trV679g1QnPbgGNrWEGPtJfdrSbsgCAbbjfWxZHvxy5CG9lMdMxlqFwRB/DsvmYqTy+VgjIk/gJ6XtbpkMkT7Q7DkZ7O6ZypO+7k09PPHWN+NtVeVTMb6KAiC0T4a2l77PVU5k6F2bU5jfa+OmUrup+TnsrpnMnacTGVS4dSyZUv897//xZ07d+Dk5AQA2LlzJ27fvm30ewRBwJQpU0zuSJcuXXD+/HmdttGjRyMkJATTp08Xx1GVfJG11ay5jB0AXsjlcoSEhHCdUwoZAcrJEylkBCgnT6SQ0VwmXaq7evUqRowYIS5qKQjCcwdSCYJQ5iXai1+qKywsRKNGjeDt7Y2FCxfC1dUV27Ztw7Rp0/Dzzz+jZ8+eJu2TZtURQgghpDir36uuXr16+PPPP/HkyROkp6eDMYb4+HikpaUZ/So+QMwabGxssHPnTri7u6NXr14IDw/HqlWrsHLlSpOLpuJKW8CTB0VFRThx4gTXOaWQEaCcPJFCRoBy8kQKGc1l1nIEdnZ28PPzw6RJk9C5c2cEBASUV78AAAcPHtT5d/369WmlcDNI4aaMUsgIUE6eSCEjQDl5IoWM5jB7HaeCggIsXrwY3t7eBtfoIIQQQgjhldmLLtna2sLLy8vgTDVCCCGEEJ5ZdMuV999/H7/++iuOHj0KpVJZHv0qN9oBYDk5OeIMQR4xxvD06VPY29ubNc2yOpFCRoBy8kQKGQHKyRMpZAQq4JYrTZo0wbZt29C4cWOMGjUKgYGBsLe319uub9++luyeWEl1K2otIYWMAOXkiRQyApSTJ1LIaA6LzjiZclsVayxHUB60VeW9e/fg4uJS2d0pN0VFRTh58qS4oi2PpJARoJw8kUJGgHLyRAoZgQo443TgwAGLOkYIIYQQUp1ZVDhFR0dbux+EEEIIIVVemc67aW/KmZWVhXbt2sHNzc1a/SKEEEIIqXIsGuMEAF988QVmzZqF3NxcAMDevXvRuXNnZGdnIyQkBAsWLMCYMWOs2llrkNKsOpVKJd6gkUdSyAhQTp5IISNAOXkihYxAOdxypaTly5dj8uTJ6NGjB5YtW6Zz3zo3Nzd07twZ69evt2TXxIoKCgoquwvlTgoZAcrJEylkBCgnT6SQ0RwWFU6ffvopXnrpJaxduxa9evXSe7x58+a4cOFCmTtXnqrijD9rUqlUOHfuHNc5pZARoJw8kUJGgHLyRAoZzWVR4XT16lW88MILRh93cXHBvXv3LO4UIYQQQkhVZFHh5OzsjOzsbKOPX7x4EV5eXhZ3ihBCCCGkKrKocOrZsye+++475OTk6D124cIFLF26FL179y5r30gZyeXyyu5CuZNCRoBy8kQKGQHKyRMpZDSHRbPqbt26hVatWoExhl69euG7777DsGHDoFKpsHnzZnh7e+P48eNVcnkCc0bOE0IIIYR/5T6rzsfHBydPnkSPHj2wYcMGMMawevVq/PTTTxg8eDCOHTtWJYum4ixchaHaYIwhJyeH65xSyAhQTp5IISNAOXkihYzmsqhwAgBPT098//33uH//Pu7cuYPMzEw8ePAAP/zwAzw8PKzZx3LB+wwBlUqF5ORkrnNKISNAOXkihYwA5eSJFDKay6zC6bvvvkNoaCjs7OxQp04dTJkyBfn5+XB3d4enp6dJN/8lhBBCCKmuTK50tm3bhtdffx0ZGRkIDw+HWq3GF198gddff708+0cIIYQQUmWYXDh99tlnCA4OxtWrV3H8+HHcuHEDAwYMQEJCAh4+fFiefSwXPC8dD2jy2dvbc51TChkByskTKWQEKCdPpJDRXCbPqvP09MS0adPwzjvviG3nzp1DREQEjh49ilatWpVbJ62JZtURQgghpLhymVV39+5d+Pj46LTVqVMHAPDkyRMLulm51Gp1ZXehXKnVamRlZXGdUwoZAcrJEylkBCgnT6SQ0Vxmjebm6VQd728CtVqN1NRUrnNKISNAOXkihYwA5eSJFDKaS2HOxgsXLsS6devEfxcWFgIAZs6cqbdukyAI2L59uxW6SAghhBBSNZhcOPn7++P+/fu4f/++TntAQAAyMzORmZmp087T2SlCCCGEEMCMwik9Pb0cu1HxeC/sBEGAk5MT1zmlkBGgnDyRQkaAcvJEChnNZdG96qozmlVHCCGEkOLK/V51POB9oJtarUZGRgbXOaWQEaCcPJFCRoBy8kQKGc1FhROnpPBml0JGgHLyRAoZAcrJEylkNJdkCydCCCGEEHNR4UQIIYQQYiLJFk4yGd/RZTIZ3N3duc4phYwA5eSJFDIClJMnUshorjLNqsvPz0diYiKysrLQrl07vUUwqyKaVUcIIYSQ4ipkVt0XX3wBb29vtG/fHn379sW5c+cAANnZ2XBzc8MPP/xg6a4rBO8D3dRqNVJSUrjOKYWMAOXkiRQyApSTJ1LIaC6LCqfly5dj8uTJ6NGjB5YtW4biJ63c3NzQuXNnrF+/3mqdLA+8vwnUajXu3r3LdU4pZAQoJ0+kkBGgnDyRQkZzWVQ4ffrpp3jppZewdu1a9OrVS+/x5s2b48KFC2XuHCGEEEJIVWJR4XT16lW88MILRh93cXHBvXv3LO4UIYQQQkhVZFHh5OzsjOzsbKOPX7x4EV5eXhZ3qiLwPkNAJpPB19eX65xSyAhQTp5IISNAOXkihYzmsuiV6NmzJ7777jvk5OToPXbhwgUsXboUvXv3LlPH5s2bB0EQMHnyZACamwwLgmDw68cffzR7/7y/CaTwZpdCRoBy8kQKGQHKyRMpZDSXRa/Exx9/DJVKhbCwMLz//vsQBAErV67EsGHDEBUVBQ8PD3z44YcWd+rEiRP49ttvER4eLrb5+fkhMzNT52v27NmoWbNmqZcNjVGpVBb3rzpQqVT4+++/uc4phYwA5eSJFDIClJMnUshoLosKJx8fH5w6dQo9evTAhg0bwBjD6tWr8dNPP2Hw4ME4duyYxWs65eXlYejQoVi6dClq164ttsvlcnh5eel8bd26FQMGDEDNmjXNfp4yLF9VLTDGkJuby3VOKWQEKCdPpJARoJw8kUJGc1l87s3DwwPff/897t+/jzt37iAzMxMPHjzADz/8AA8PD4s7NGHCBMTGxqJr166lbnfq1CmcOXMGY8eOtfi5CCGEEELMobDGTtzd3a2xG6xfvx6JiYk4ceLEc7ddtmwZQkND0bZt21K3y8/PR35+vvjvhw8fAtCcfiwqKgKguYYrk8mgVqt11qrQtqtUKp1q21i7XC6HIAjifou3a5/TlHaFQgHGmE67IAiQy+V6fTTWrv27Wq3W6U91zlTyOGn7qt2Gh0yG+q7tv0ql4iZTacdJ+9w8ZdLS/t3UvleHTIaOk3YbxpjJx6+qZzLU9+I5S/a9umYy1F48Ay+ZitNmMpVFhdNHH31U6uOCIMDOzg6+vr7o2LEj6tSp89x93rhxA5MmTcLevXthZ2dX6rZPnz7F2rVr8cEHHzx3v3PnzsXs2bP12s+dOwcHBwcAmsIvODgYaWlpuHv3rriNr68vfH19cfnyZeTm5ortQUFB8PDwQFJSEp4+fSq2h4SEwNnZGadPn9Y5MOHh4VAqlTh58qROH6KiolBQUCCuug5oDmyLFi2Qm5uL5ORksd3e3h5NmzZFdnY2UlNTxXYnJyeEhobi1q1byMjIENvd3NwQFBSE69ev68yArM6ZDB2nwsJC3L59G/7+/txkAvSPU2FhIU6fPs1VppLH6e+//xZz8pKp5HFq0KABgoKCcPbsWZ1fGNU5k7Hj5OvrC8YYTp06xU0mQ8epsLAQjDE8ffqUm0yA7nHSfi55ymToOJnKonvVyWQyCIIAQH+sUMl2uVyOf//73/jyyy9LHZW/bds29OnTR6wIAU1VKAgCZDIZ8vPzxcdWr16NsWPH4ubNm88922XojJOfnx/u3bsn3o+mqla/PFb0lIkyUSbKRJkoU1XLlJubC2dnZ5PuVWdR4XTr1i3ExsYiMjISb775JurVqwcAuHLlChYvXoxz585hw4YNyMvLQ3x8PFavXo3Zs2fj/fffN7rPR48e4dq1azpto0ePRkhICKZPn46wsDCxPSYmBm5ubti0aZO5XRdv5Hf//n2dwee8UalUSEpKQlhYmE4xyhMpZAQoJ0+kkBGgnDyRQkbAvJv8WnSpbvz48QgJCdG7kW+zZs2wfPlyDBo0CDNmzMCmTZuwYsUKZGVlYdWqVaUWTo6OjjrFEQA4ODjA1dVVp/3q1av4448/sHPnTku6LuJ9hoD21DHPOaWQEaCcPJFCRoBy8kQKGc1l0ay6/fv3Izo62ujj0dHR2Lt3r/jvnj174vr165Y8lZ4ffvgBvr6+6Natm1X2RwghhBBiKosKJ1tbW/z1119GHz927BiUSqX476KiIovWWjp48CDi4+N12j755BNcv36dVjElhBBCSIWzqPoYPHgwVq1ahXfeeQcpKSniAK+UlBRMnToVa9asweDBg8XtDxw4gEaNGlmt09bA87VaQJMvJCSE65xSyAhQTp5IISNAOXkihYzmsmhw+LNnzzBy5Ej8+OOP4qw3QLNmEGMM/fr1w+rVq2FnZ4dnz55hwYIFaNu27XMXtawI5gwAI4QQQgj/zKkNLCqctE6fPo1du3aJs+ECAgLQvXt3NGvWzNJdljvti3Pv3j24uLhUdnfKTVFREU6fPo3IyEgoFFZZ57TKkUJGgHLyRAoZAcrJEylkBCpgVp1WZGQkIiMjy7ILUo6kcFNGKWQEKCdPpJARoJw8kUJGc9AIa0IIIYQQE1lcOP3666/417/+BVdXVygUCsjlcr0vQgghhBCeWFQ4bd68GS+++CLu3LmDQYMGQa1WY/DgwRg0aBDs7e0RHh6ODz/80Np9tSreCzu5XI7w8HCuc0ohI0A5eSKFjADl5IkUMprLosJp7ty5aNmyJU6fPi3eQHfMmDFISEhAUlISMjMzUbduXat2lJiv+FpavJJCRoBy8kQKGQHKyRMpZDSHRYXTxYsXMWjQIMjlcnGUfWFhIQAgMDAQ48ePx/z5863Xy3LA+2A3lUqFkydPcp1TChkByskTKWQEKCdPpJDRXBYVTjVq1BArUGdnZ9ja2iIzM1N83NPTE2lpadbpISGEEEJIFWFR4dSwYUNcvHhR/HdERARWr16NoqIiPHv2DGvXroW/v7/VOkkIIYQQUhVYVDj16dMH27dvR35+PgBg5syZOHjwIJydneHu7o5Dhw5hxowZVu0oIYQQQkhlK9PK4cUdOnQIW7ZsgVwuR2xsLDp16mSN3VqddnXQnJwcODk5VXZ3yg1jDCqVCnK5HIIgVHZ3yoUUMgKUkydSyAhQTp5IISNQziuH5+fnY/fu3QgMDER4eLjY3qFDB3To0MH83pJyU1BQAHt7+8ruRrmSQkaAcvJEChkByskTKWQ0h9mX6pRKJV555RX8+eef5dGfCsP7DAGVSoVz585xnVMKGQHKyRMpZAQoJ0+kkNFcZhdOgiCgfv36yM7OLo/+EEIIIYRUWRYNDn/vvffw5Zdf4tKlS9buDyGEEEJIlWX2GCcAOHbsGFxdXREWFoaYmBgEBgbqXf8UBAGLFi2ySieJZaSwRL4UMgKUkydSyAhQTp5IIaM5LJpVJ5M9/0SVIAhV8pqoOSPnCSGEEMI/c2oDiy7VqdXq535VxaKpOCutwlBlMcaQk5PDdU4pZAQoJ0+kkBGgnDyRQkZzWVQ48aCqF3ZlpVKpkJyczHVOKWQEKCdPpJARoJw8kUJGc1k0xknr2LFjOHDgALKysjB+/HjUr18fT548QXJyMho0aICaNWtaq5+EEEIIIZXOojNOBQUF6Nu3L9q1a4eZM2fiiy++wI0bNzQ7lMnQrVs3GhhOCCGEEO5YVDh98MEH+Pnnn/H111/j0qVLOtc+7ezs8Morr2D79u1W62R54HnpeECTz97enuucUsgIUE6eSCEjQDl5IoWM5rJoVp2/vz/69OmDRYsW4d69e3B3d8dvv/2Gzp07AwC++OILfPTRR1VykUyaVUcIIYSQ4sp9Vl1WVhaaNGli9HG5XI4nT55YsusKo1arK7sL5UqtViMrK4vrnFLICFBOnkghI0A5eSKFjOayqHDy8/NDcnKy0cePHDmCevXqWdypisD7m0CtViM1NZXrnFLICFBOnkghI0A5eSKFjOayqHAaMmQIvv32Wxw9elRs017/XLp0KTZu3IgRI0ZYp4eEEEIIIVWERcsRzJw5E8eOHUPHjh0RGhoKQRAwZcoU3L9/HxkZGejZsyemTJli7b4SQgghhFQqi844KZVK7Nq1C8uXL0dQUBBCQkKQn5+P8PBwrFixAj/99FOVv7cN7zMEBEGAk5MT1zmlkBGgnDyRQkaAcvJEChnNZdGsuuqMZtURQgghpLhyn1X3n//8B6dPn7aoc1UF7wPd1Go1MjIyuM4phYwA5eSJFDIClJMnUshoLosKp8WLFyMqKgr169fHBx98gPPnz1u7X+WO9zeBFN7sUsgIUE6eSCEjQDl5IoWM5rJ4Hafly5ejQYMGWLBgASIiItC4cWPMmTMHly5dsnYfCSGEEEKqBIsKJ0dHR4wYMQK//PIL7ty5g++++w6+vr6YM2cOGjVqhIiICMybN8/afSWEEEIIqVQWFU7FOTs7Y+zYsdi9ezcyMzPx6aefIi0tDTNnzrRG/8qNTFbm6FWaTCaDu7s71zmlkBGgnDyRQkaAcvJEChnNZZVZdYWFhfj111+xYcMG/PTTT8jLy4Ofnx+uXbtmjT5aFc2qI4QQQkhx5T6rDgCKioqwc+dOjBw5Eu7u7nj55Zdx8OBBjB49GocPH66SRVNxvA90U6vVSElJ4TqnFDIClJMnUsgIUE6eSCGjuSwqnMaOHQtPT0+8+OKL+PXXXzF48GAcOHAAGRkZWLRoEdq2bWvtflod728CtVqNu3fvcp1TChkByskTKWQEKCdPpJDRXBYVTtu2bUOfPn3EcU1ff/01oqOjdVYWffDgQZk6Nm/ePAiCgMmTJ+u0Hz16FJ07d4aDgwNq1aqFjh074unTp2V6LkIIIYQQU1h0r7o7d+5AodD/1vz8fOzYsQMJCQnYtWsXnj17ZlGnTpw4gW+//Rbh4eE67UePHkWPHj3w7rvvYvHixVAoFDh79iwNWiOEEEJIhbCocCpeNDHGsG/fPiQkJGDr1q14+PAh3N3dMWTIEIs6lJeXh6FDh2Lp0qX4+OOPdR6bMmUK3nrrLcyYMUNsa9iwoUXPw3uxJZPJ4Ovry3VOKWQEKCdPpJARoJw8kUJGc1n8Spw6dQpvv/026tSpg27dumHVqlWIjY3FkSNHcPv2bfzwww8W7XfChAmIjY1F165dddqzsrLw119/wcPDA23btoWnpyeio6Nx+PBhi56H9zeBFN7sUsgIUE6eSCEjQDl5IoWM5jLrjFNqaioSEhKQkJCAK1euoE6dOhg6dChatmyJgQMHol+/fmjTpo3FnVm/fj0SExNx4sQJg88NALNmzcLChQsRERGBVatWoUuXLkhKSkL9+vUN7jM/Px/5+fnivx8+fAgAKCgoQFFREQDNG0Mmk0GtVusMgNO2q1QqFF+1wVi7XC6HIAjifou3A4BKpTKpXaFQgDGm0y4IAuRyuV4fjbUzxnD16lXUq1dPZ+xZdc5U8jip1WpcuXIFDRo0gI2NDReZDPVdpVLhypUrqF+/PhQKBReZDB2ngoICMadMJuMiU8l2ALhy5QqCg4N1fhFV50yGjpNarcbVq1fRoEEDlFRdMxnqu/ZnUMOGDSGXy7nIVLK9sLBQ53PJQyZjx8lUJhdObdq0wfHjx+Hm5ob+/fvj+++/R/v27QEAKSkpJj+hMTdu3MCkSZOwd+9e2NnZ6T2ufXHHjRuH0aNHAwAiIyOxb98+/PDDD5g7d67B/c6dOxezZ8/Waz9z5gxq1qwJAHB3d0dwcDDS0tJw9+5dcRtfX1/4+vri8uXLyM3NFduDgoLg4eGBpKQknYHpISEhcHZ2xunTp3UOTHh4OJRKJU6ePKnTh6ioKBQUFODcuXNim1wuR4sWLZCbm4vk5GSx3d7eHk2bNkV2drZYRAKAk5MTQkNDcevWLWRkZIjtrq6uyM3NRXp6Ou7du8dFppLHiTGGnJwc1KxZEwEBAVxkMnSccnJykJOTg4cPHyI4OJiLTIaO04ULF3D79m08fPgQgiBwkankcapfvz5yc3Nx5swZnV8Y1TmToePEGINarYZKpdK7IXx1zQToHyftz6B69epxk6nkcTp79qz480ehUHCRydhxMpXJC2DKZDLUrVsXn332GWJjY3XGOaWkpKB+/frYtGkT+vbta/KTF6edqaetCAFNVSgIAmQyGS5duoR69eph9erVGDZsmLjNwIEDoVAokJCQYHC/hs44+fn5ISsrC7Vr1xazVcXqtywVvVqtRmJiIpo1a6bzP9vqnKnkcVKpVEhMTETz5s2hVCq5yGSo70VFReKxtLGx4SKToeOUn58v5pTL5VxkKtnOGMOpU6cQGRmp87OuOmcydJy0n82oqCidM97VOZOhvhfPqVAouMhUsr2goEDnc8lDJkPHKTc3F87OziYtgGnyGacvv/wSa9euRZ8+feDi4oJ+/fph0KBBiImJMXUXperSpQvOnz+v0zZ69GiEhIRg+vTpCAoKgo+Pj95NhC9fvowXXnjB6H5tbW1ha2ur1659AxSnPTiGtjXEWLuhGYfmtguCYLDdWB9Lthe/DGloP9Uxk6F2bWFdWt+rW6bi5HI5GGPiD6DnZa0umQzR/hAs+dms7pmK034uDf38MdZ3Y+1VJZOxPgqCYLSPhrbXfk9VzmSoXZvTWN+rY6aS+yn5uazumYwdJ1OZXDiNHz8e48ePR1paGhISErB27VosXboUXl5e6NSpk/jGsZSjoyPCwsJ02hwcHODq6iq2T5s2DXFxcWjatCkiIiKwcuVKJCcnY9OmTWY/n6GDxROZTIagoCCuc0ohI0A5eSKFjADl5IkUMpqrTPeqO3XqFBISErBhwwZkZmbC09MTvXr1Qu/evdG1a1eDY5XMERMTg4iICMTHx4tt8+bNw5IlS3D//n00bdoUCxYsEMdamYLuVUcIIYSQ4sypDaxyk1+1Wo39+/djzZo12Lp1Kx49eoQaNWogLy+vrLu2Ou2Lc//+fXGME49UKhWSkpIQFhZm9PRmdSeFjADl5IkUMgKUkydSyAhU0E1+dXYik6Fr165YsWIF7ty5g3Xr1qFLly7W2HW5sUK9WKUxxvD06VOuc0ohI0A5eSKFjADl5IkUMprL6hct7ezsMHDgQGzfvt3auyaEEEIIqVQ02osQQgghxESSLZx4vlYLaPKFhIRwnVMKGQHKyRMpZAQoJ0+kkNFcVhkcXp3QrDpCCCGEFFfhg8Oro5IrjfKmqKgIJ06c4DqnFDIClJMnUsgIUE6eSCGjuSRbOElByWXleSSFjADl5IkUMgKUkydSyGgOKpwIIYQQQkxEhRMhhBBCiIkkOzg8JycHTk5Old2dcqNdtMze3r5M9xCsyqSQEaCcPJFCRoBy8kQKGQEaHE7+R6lUVnYXyp0UMgKUkydSyAhQTp5IIaM5JFs48T7YTaVS4eTJk1znlEJGgHLyRAoZAcrJEylkNJdkCydCCCGEEHNR4UQIIYQQYiIqnAghhBBCTESz6jjFGINKpYJcLud2JoQUMgKUkydSyAhQTp5IISNAs+rI/xQUFFR2F8qdFDIClJMnUsgIUE6eSCGjOSRbOPE+Q0ClUuHcuXNc55RCRoBy8kQKGQHKyRMpZDSXZAsnQgghhBBzUeFECCGEEGIiKpw4JpfLK7sL5U4KGQHKyRMpZAQoJ0+kkNEckp1VZ8rIeUIIIYTwj2bVmYD3epExhpycHK5zSiEjQDl5IoWMAOXkiRQymkuyhRPvMwRUKhWSk5O5zimFjADl5IkUMgKUkydSyGguyRZOhBBCCCHmosKJEEIIIcREki2ceF46HtDks7e35zqnFDIClJMnUsgIUE6eSCGjuWhWHSGEEEIkjWbVmUCtVld2F8qVWq1GVlYW1zmlkBGgnDyRQkaAcvJEChnNRYUTp9RqNVJTU7nOKYWMAOXkiRQyApSTJ1LIaC7JFk6EEEIIIeaiwokQQgghxESSLZx4nyEgCAKcnJy4zimFjADl5IkUMgKUkydSyGgumlVHCCGEEEmjWXUm4H2gm1qtRkZGBtc5pZARoJw8kUJGgHLyRAoZzUWFE6ek8GaXQkaAcvJEChkByskTKWQ0l2QLJ0IIIYQQc1HhRAghhBBiIskWTjIZ39FlMhnc3d25zimFjADl5IkUMgKUkydSyGiuKvtKzJs3D4IgYPLkyWJbTEwMBEHQ+Xr99dct2j/vbwKZTIbg4GCuc0ohI0A5eSKFjADl5IkUMpqrSr4SJ06cwLfffovw8HC9x/79738jMzNT/FqwYIFFz8H7QDe1Wo2UlBSuc0ohI0A5eSKFjADl5IkUMpqryhVOeXl5GDp0KJYuXYratWvrPV6jRg14eXmJX5auxcT7m0CtVuPu3btc55RCRoBy8kQKGQHKyRMpZDRXlSucJkyYgNjYWHTt2tXg4wkJCXBzc0NYWBjeffddPHnypIJ7SAghhBCpUlR2B4pbv349EhMTceLECYOPDxkyBAEBAfDx8cG5c+cwffp0XLp0CVu2bDG6z/z8fOTn54v/zs3NBQDk5OSIbTKZDDKZDGq1Wqeq1rarVCoUX2DdWLtcLocgCCgqKtLpg1wuBwCoVCqT2hUKBRhjOu2CIEAul+v10Vi7Wq3G48ePkZOTo3NtujpnKnmcVCoV8vLykJOTA6VSyUUmQ30vKipCXl4eHjx4ABsbGy4yGTpO+fn5Yk65XM5FppLtjDE8fvxYzMhDJkPHSfvZzM3N1btVR3XNZKjvxXMqFAouMpVsLygo0Plc8pDJ0HHS1gYm3UyFVRHXr19nHh4e7OzZs2JbdHQ0mzRpktHv2bdvHwPArl69anSbuLg4BoC+6Iu+6Iu+6Iu+6KvUrxs3bjy3Xqky96rbtm0b+vTpo/O/MJVKBUEQxP+NFn8MAB4/foyaNWti165d6N69u8H9ljzjlJOTg4CAAFy/fh1OTk7lE6YKePjwIfz8/HDjxg1u78knhYwA5eSJFDIClJMnUsgIAIwxPHr0CD4+Ps+dQVhlLtV16dIF58+f12kbPXo0QkJCMH36dL2iCQDOnDkDAPD29ja6X1tbW9ja2uq1Ozk5cf0m0KpVqxb3OaWQEaCcPJFCRoBy8kQKGU09mVJlCidHR0eEhYXptDk4OMDV1RVhYWFISUnB2rVr0bNnT7i6uuLcuXOYMmUKOnbsaHDZAkIIIYQQa6syhdPzKJVK/Pbbb4iPj8fjx4/h5+eHfv364f3336/srhFCCCFEIqp04XTw4EHx735+fvj999/LvE9bW1vExcUZvHzHEynklEJGgHLyRAoZAcrJEylkNFeVGRxOCCGEEFLVVbkFMAkhhBBCqioqnAghhBBCTESFEyGEEEKIibgsnJYsWYLAwEDY2dmhVatWOH78eKnb//jjjwgJCYGdnR2aNGmCnTt3VlBPLWdOxgsXLqBfv34IDAyEIAiIj4+vuI6WkTk5ly5dig4dOqB27dqoXbs2unbt+txjX1WYk3PLli2IioqCs7MzHBwcEBERgdWrV1dgby1n7mdTa/369RAEAS+//HL5dtAKzMm4YsUKCIKg82VnZ1eBvbWcuccyJycHEyZMgLe3N2xtbdGgQQPuftbGxMToHU9BEBAbG1uBPTafuccyPj4eDRs2hL29Pfz8/DBlyhQ8e/asgnpbBZh6S5TqYv369UypVLIffviBXbhwgf373/9mzs7O7M6dOwa3P3LkCJPL5WzBggXs4sWL7P3332c2Njbs/PnzFdxz05mb8fjx4+ydd95h69atY15eXuzzzz+v2A5byNycQ4YMYUuWLGGnT59mf//9Nxs1ahRzcnJiGRkZFdxz85ib88CBA2zLli3s4sWL7OrVqyw+Pp7J5XK2a9euCu65eczNqZWWlsbq1KnDOnTowF566aWK6ayFzM24fPlyVqtWLZaZmSl+3b59u4J7bT5zc+bn57OoqCjWs2dPdvjwYZaWlsYOHjzIzpw5U8E9N4+5Oe/du6dzLJOSkphcLmfLly+v2I6bwdyMCQkJzNbWliUkJLC0tDS2e/du5u3tzaZMmVLBPa883BVOLVu2ZBMmTBD/rVKpmI+PD5s7d67B7QcMGMBiY2N12lq1asXGjRtXrv0sC3MzFhcQEFBtCqey5GSMsaKiIubo6MhWrlxZXl20irLmZIyxyMhI9v7775dH96zGkpxFRUWsbdu27Pvvv2cjR46s8oWTuRmXL1/OnJycKqh31mNuzq+//poFBQWxgoKCiuqiVZT1s/n5558zR0dHlpeXV15dLDNzM06YMIF17txZp+3tt99m7dq1K9d+ViVcXaorKCjAqVOn0LVrV7FNJpOha9euOHr0qMHvOXr0qM72ANC9e3ej21c2SzJWR9bI+eTJExQWFsLFxaW8ullmZc3JGMO+fftw6dIldOzYsTy7WiaW5vzoo4/g4eGBsWPHVkQ3y8TSjHl5eQgICICfnx9eeuklXLhwoSK6azFLcu7YsQNt2rTBhAkT4OnpibCwMHzyySd6d6mvSqzxM2jZsmUYNGgQHBwcyqubZWJJxrZt2+LUqVPi5bzU1FTs3LkTPXv2rJA+VwVVegFMc2VnZ0OlUsHT01On3dPTE8nJyQa/5/bt2wa3v337drn1sywsyVgdWSPn9OnT4ePjo1cYVyWW5szNzUWdOnXEm19/9dVX+Ne//lXe3bWYJTkPHz6MZcuWifekrOosydiwYUP88MMPCA8PR25uLhYuXIi2bdviwoUL8PX1rYhum82SnKmpqdi/fz+GDh2KnTt34urVqxg/fjwKCwsRFxdXEd02W1l/Bh0/fhxJSUlYtmxZeXWxzCzJOGTIEGRnZ6N9+/ZgjKGoqAivv/463nvvvYrocpXAVeFEiNa8efOwfv16HDx4sNoMtjWHo6Mjzpw5g7y8POzbtw9vv/02goKCEBMTU9lds4pHjx5h+PDhWLp0Kdzc3Cq7O+WmTZs2aNOmjfjvtm3bIjQ0FN9++y3mzJlTiT2zLrVaDQ8PD3z33XeQy+Vo3rw5bt68if/7v/+rsoVTWS1btgxNmjRBy5YtK7srVnXw4EF88skn+Oqrr9CqVStcvXoVkyZNwpw5c/DBBx9UdvcqBFeFk5ubG+RyOe7cuaPTfufOHXh5eRn8Hi8vL7O2r2yWZKyOypJz4cKFmDdvHn777bcqfwNoS3PKZDLUq1cPABAREYG///4bc+fOrbKFk7k5U1JSkJ6ejl69eoltarUaAKBQKHDp0iUEBweXb6fNZI3Ppo2NDSIjI3H16tXy6KJVWJLT29sbNjY2kMvlYltoaChu376NgoICKJXKcu2zJcpyPB8/foz169fjo48+Ks8ulpklGT/44AMMHz4cr776KgCgSZMmePz4MV577TXMnDkTMhlXI4AM4iqhUqlE8+bNsW/fPrFNrVZj3759Ov+rK65NmzY62wPA3r17jW5f2SzJWB1ZmnPBggWYM2cOdu3ahaioqIroaplY63iq1Wrk5+eXRxetwtycISEhOH/+PM6cOSN+9e7dG506dcKZM2fg5+dXkd03iTWOpUqlwvnz5+Ht7V1e3SwzS3K2a9cOV69eFYtfALh8+TK8vb2rZNEElO14/vjjj8jPz8ewYcPKu5tlYknGJ0+e6BVH2oKYSeUObpU8ON3q1q9fz2xtbdmKFSvYxYsX2WuvvcacnZ3FKb7Dhw9nM2bMELc/cuQIUygUbOHChezvv/9mcXFx1WI5AnMy5ufns9OnT7PTp08zb29v9s4777DTp0+zK1euVFYEk5ibc968eUypVLJNmzbpTAl+9OhRZUUwibk5P/nkE7Znzx6WkpLCLl68yBYuXMgUCgVbunRpZUUwibk5S6oOs+rMzTh79my2e/dulpKSwk6dOsUGDRrE7Ozs2IULFyorgknMzXn9+nXm6OjIJk6cyC5dusR+/vln5uHhwT7++OPKimASS9+z7du3ZwMHDqzo7lrE3IxxcXHM0dGRrVu3jqWmprI9e/aw4OBgNmDAgMqKUOG4K5wYY2zx4sXM39+fKZVK1rJlS3bs2DHxsejoaDZy5Eid7Tdu3MgaNGjAlEola9y4Mfvll18quMfmMydjWloaA6D3FR0dXfEdN5M5OQMCAgzmjIuLq/iOm8mcnDNnzmT16tVjdnZ2rHbt2qxNmzZs/fr1ldBr85n72SyuOhROjJmXcfLkyeK2np6erGfPniwxMbESem0+c4/ln3/+yVq1asVsbW1ZUFAQ++9//8uKiooquNfmMzdncnIyA8D27NlTwT21nDkZCwsL2axZs1hwcDCzs7Njfn5+bPz48ezBgwcV3/FKIjAmlXNrhBBCCCFlw9UYJ0IIIYSQ8kSFEyGEEEKIiahwIoQQQggxERVOhBBCCCEmosKJEEIIIcREVDgRQgghhJiICidCCCGEEBNR4UQIIYQQYiIqnAghZhs1ahQCAwMr5blnzZoFQRAq5bmrq4MHD0IQBBw8eLCyu0JItUeFEyEc+uqrryAIAlq1amXxPm7duoVZs2bhzJkz1uuYiZ48eYJZs2ZVuV/0eXl5iIuLQ1hYGBwcHODq6oqIiAhMmjQJt27dquzumWXt2rWIj4+v7G4QUu3QLVcI4VC7du1w69YtpKen48qVK6hXr57Z+zh58iRatGiB5cuXY9SoUTqPFRYWQq1Ww9bW1ko91pWdnQ13d3fExcVh1qxZOo8VFRWhqKgIdnZ25fLcxhQWFqJVq1ZITk7GyJEjERERgby8PFy4cAE//fQTfvzxR8TExFRon0ylVqtRUFAApVIp3tn+xRdfRFJSEtLT0yu3c4RUM4rK7gAhxLrS0tLw559/YsuWLRg3bhwSEhIQFxdn1eewsbGx6v7MoVAooFBU/I+ubdu24fTp00hISMCQIUN0Hnv27BkKCgoqtD/aYsiUAlImk1V4oUkIr+hSHSGcSUhIQO3atREbG4v+/fsjISHB4HY5OTmYMmUKAgMDYWtrC19fX4wYMQLZ2dk4ePAgWrRoAQAYPXo0BEGAIAhYsWIFAN0xToWFhXBxccHo0aP1nuPhw4ews7PDO++8AwAoKCjAhx9+iObNm8PJyQkODg7o0KEDDhw4IH5Peno63N3dAQCzZ88Wn1t75snQGKeioiLMmTMHwcHBsLW1RWBgIN577z3k5+frbBcYGIgXX3wRhw8fRsuWLWFnZ4egoCCsWrXqua9rSkoKAM3ZvJLs7OxQq1Yt8d+jRo1CzZo1kZqaiu7du8PBwQE+Pj746KOPUPIk/8KFC9G2bVu4urrC3t4ezZs3x6ZNm/SeQxAETJw4EQkJCWjcuDFsbW2xa9cuAMD69evRvHlzODo6olatWmjSpAkWLVokfm/JMU4xMTH45ZdfcO3aNfH1DQwMRF5eHhwcHDBp0iS958/IyIBcLsfcuXOf+1oRwjMqnAjhTEJCAvr27QulUonBgwfjypUrOHHihM42eXl56NChAxYvXoxu3bph0aJFeP3115GcnIyMjAyEhobio48+AgC89tprWL16NVavXo2OHTvqPZ+NjQ369OmDbdu26Z112bZtG/Lz8zFo0CAAmkLq+++/R0xMDObPn49Zs2bh7t276N69uziWyt3dHV9//TUAoE+fPuJz9+3b12jmV199FR9++CGaNWuGzz//HNHR0Zg7d674vMVdvXoV/fv3x7/+9S98+umnqF27NkaNGoULFy6U+roGBAQAAFatWqVX/BiiUqnQo0cPeHp6YsGCBWjevDni4uL0zv4tWrQIkZGR+Oijj/DJJ59AoVDglVdewS+//KK3z/3792PKlCkYOHAgFi1ahMDAQOzduxeDBw9G7dq1MX/+fMybNw8xMTE4cuSI0b7NnDkTERERcHNzE1/f+Ph41KxZE3369MGGDRugUql0vmfdunVgjGHo0KHPzU4I1xghhBsnT55kANjevXsZY4yp1Wrm6+vLJk2apLPdhx9+yACwLVu26O1DrVYzxhg7ceIEA8CWL1+ut83IkSNZQECA+O/du3czAOynn37S2a5nz54sKChI/HdRURHLz8/X2ebBgwfM09OTjRkzRmy7e/cuA8Di4uL0njsuLo4V/9F15swZBoC9+uqrOtu98847DADbv3+/2BYQEMAAsD/++ENsy8rKYra2tmzq1Kl6z1XckydPWMOGDRkAFhAQwEaNGsWWLVvG7ty5o7ftyJEjGQD25ptvim1qtZrFxsYypVLJ7t69q7Pf4goKClhYWBjr3LmzTjsAJpPJ2IULF3TaJ02axGrVqsWKioqM9v3AgQMMADtw4IDYFhsbq3MMtbTH8tdff9VpDw8PZ9HR0UafgxCpoDNOhHAkISEBnp6e6NSpEwDN5Z2BAwdi/fr1OmcQNm/ejKZNm6JPnz56+7Bkqn/nzp3h5uaGDRs2iG0PHjzA3r17MXDgQLFNLpdDqVQC0IzRuX//PoqKihAVFYXExESznxcAdu7cCQB4++23ddqnTp0KAHpnbho1aoQOHTqI/3Z3d0fDhg2Rmppa6vPY29vjr7/+wrRp0wAAK1aswNixY+Ht7Y0333xT77IgAEycOFH8u/ZSW0FBAX777Ted/Wo9ePAAubm56NChg8HXIzo6Go0aNdJpc3Z2xuPHj7F3795S+2+qrl27wsfHR+cSb1JSEs6dO4dhw4ZZ5TkIqc6ocCKEEyqVCuvXr0enTp2QlpaGq1ev4urVq2jVqhXu3LmDffv2idumpKQgLCzMas+tUCjQr18/bN++XSwgtmzZgsLCQp3CCQBWrlyJ8PBw2NnZwdXVFe7u7vjll1+Qm5tr0XNfu3YNMplMb+agl5cXnJ2dce3aNZ12f39/vX3Url0bDx48eO5zOTk5YcGCBUhPT0d6ejqWLVuGhg0b4ssvv8ScOXN0tpXJZAgKCtJpa9CgAQDozGT7+eef0bp1a9jZ2cHFxUW8VGno9ahbt65e2/jx49GgQQO88MIL8PX1xZgxY8SxT5aQyWQYOnQotm3bhidPngDQFOR2dnZ45ZVXLN4vIbygwokQTuzfvx+ZmZlYv3496tevL34NGDAAAIwOEreWQYMG4dGjR/j1118BABs3bkRISAiaNm0qbrNmzRqMGjUKwcHBWLZsGXbt2oW9e/eic+fOUKvVZXp+U8+UyeVyg+3MzJVZAgICMGbMGBw5cgTOzs4Wvb6HDh1C7969YWdnh6+++go7d+7E3r17MWTIEIP9KX52SsvDwwNnzpzBjh070Lt3bxw4cAAvvPACRo4caXZ/tEaMGIG8vDxs27YNjDGsXbsWL774IpycnCzeJyG8oOUICOFEQkICPDw8sGTJEr3HtmzZgq1bt+Kbb76Bvb09goODkZSUVOr+zL1k17FjR3h7e2PDhg1o37499u/fj5kzZ+pss2nTJgQFBWHLli06+y85YNqc5w4ICIBarcaVK1cQGhoqtt+5cwc5OTnioO7yUrt2bYOvp1qtRmpqqniWCQAuX74MAOKMxM2bN8POzg67d+/WWRNr+fLlZvVBqVSiV69e6NWrF9RqNcaPH49vv/0WH3zwgdE1vEp7jcPCwhAZGYmEhAT4+vri+vXrWLx4sVl9IoRXdMaJEA48ffoUW7ZswYsvvoj+/fvrfU2cOBGPHj3Cjh07AAD9+vXD2bNnsXXrVr19ac90ODg4ANAsW2AKmUyG/v3746effsLq1atRVFSkd5lOe7an+NmUv/76C0ePHtXZrkaNGiY/d8+ePQFAbxXszz77DAAQGxtrUv+f5+zZs8jOztZrv3btGi5evIiGDRvqPfbll1+Kf2eM4csvv4SNjQ26dOkCQPN6CIKgM/4sPT0d27ZtM7lf9+7d0/m3TCZDeHg4ABgcd6Xl4OBQ6uXR4cOHY8+ePYiPj4erqyteeOEFk/tECM/ojBMhHNixYwcePXqE3r17G3y8devWcHd3R0JCAgYOHIhp06Zh06ZNeOWVVzBmzBg0b94c9+/fx44dO/DNN9+gadOmCA4OhrOzM7755hs4OjrCwcEBrVq1MjjORmvgwIFYvHgx4uLi0KRJE50zQIBmteotW7agT58+iI2NRVpaGr755hs0atQIeXl54nb29vZo1KgRNmzYgAYNGsDFxQVhYWEGx2U1bdoUI0eOxHfffYecnBxER0fj+PHjWLlyJV5++WVxoHxZ7d27F3Fxcejduzdat24trtP0ww8/ID8/X2+Fczs7O+zatQsjR45Eq1at8Ouvv+KXX37Be++9J65TFRsbi88++ww9evTAkCFDkJWVhSVLlqBevXo4d+6cSf169dVXcf/+fXTu3Bm+vr64du0aFi9ejIiICL3Xv7jmzZtjw4YNePvtt9GiRQvUrFkTvXr1Eh8fMmQI/vOf/2Dr1q144403KnXRU0KqlMqc0kcIsY5evXoxOzs79vjxY6PbjBo1itnY2LDs7GzGGGP37t1jEydOZHXq1GFKpZL5+vqykSNHio8zxtj27dtZo0aNmEKh0FmaoORyBFpqtZr5+fkxAOzjjz82+Pgnn3zCAgICmK2tLYuMjGQ///yzwf39+eefrHnz5kypVOosTVByOQLGGCssLGSzZ89mdevWZTY2NszPz4+9++677NmzZzrbBQQEsNjYWL1+RUdHP3eqfWpqKvvwww9Z69atmYeHB1MoFMzd3Z3FxsbqLHmgfX0cHBxYSkoK69atG6tRowbz9PRkcXFxTKVS6Wy7bNkyVr9+fWZra8tCQkLY8uXLDWYEwCZMmKDXr02bNrFu3boxDw8PplQqmb+/Pxs3bhzLzMwUtzG0HEFeXh4bMmQIc3Z2FpdYKKlnz54MAPvzzz9LfW0IkRK6Vx0hhFjZqFGjsGnTJp2zaNVRnz59cP78eVy9erWyu0JIlUFjnAghhOjJzMzEL7/8guHDh1d2VwipUmiMEyGEEFFaWhqOHDmC77//HjY2Nhg3blxld4mQKoXOOBFCCBH9/vvvGD58ONLS0rBy5Up4eXlVdpcIqVJojBMhhBBCiInojBMhhBBCiImocCKEEEIIMREVToQQQgghJqLCiRBCCCHERFQ4EUIIIYSYiAonQgghhBATUeFECCGEEGIiKpwIIYQQQkxEhRMhhBBCiIn+H3zlYrD2dxB1AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 定义数据\n",
    "activation_sparsity = [0.0, 0.2, 0.4, 0.6, 0.7, 0.8]\n",
    "average_performance = [48.9, 49.3, 49.7, 50.0, 50.2, 50.3]\n",
    "\n",
    "# 创建图表\n",
    "fig, ax = plt.subplots(figsize=(6, 4))\n",
    "\n",
    "# 绘制折线图\n",
    "ax.plot(activation_sparsity, average_performance, marker='o', linestyle='-', color='blue')\n",
    "\n",
    "# 设置图表标题和轴标签\n",
    "ax.set_title('Average Performance vs Activation Sparsity', fontsize=14)\n",
    "ax.set_xlabel('Activation Sparsity', fontsize=12)\n",
    "ax.set_ylabel('Average Performance (%)', fontsize=12)\n",
    "\n",
    "# 设置x轴和y轴的范围\n",
    "ax.set_xlim(0.0, 0.9)\n",
    "ax.set_ylim(45, 51)\n",
    "\n",
    "# 设置x轴刻度\n",
    "ax.set_xticks(np.arange(0.0, 0.9, 0.1))\n",
    "\n",
    "# 设置网格\n",
    "ax.grid(True, linestyle='--', alpha=0.7)\n",
    "\n",
    "# 显示图表\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

